Renyi entropies of free bosons on the torus and holography

We analytically evaluate the Renyi entropies for the two dimensional free boson CFT. The CFT is considered to be compactified on a circle and at finite temperature. The Renyi entropies S_n are evaluated for a single interval using the two point function of bosonic twist fields on a torus. For the case of the compact boson, the sum over the classical saddle points results in the Riemann-Siegel theta function associated with the A_{n-1} lattice. We then study the Renyi entropies in the decompactification regime. We show that in the limit when the size of the interval becomes the size of the spatial circle, the entanglement entropy reduces to the thermal entropy of free bosons on a circle. We then set up a systematic high temperature expansion of the Renyi entropies and evaluate the finite size corrections for free bosons. Finally we compare these finite size corrections both for the free boson CFT and the free fermion CFT with the one-loop corrections obtained from bulk three dimensional handlebody spacetimes which have higher genus Riemann surfaces as its boundary. One-loop corrections in these geometries are entirely determined by quantum numbers of the excitations present in the bulk. This implies that the leading finite size corrections contributions from one-loop determinants of the Chern-Simons gauge field and the Dirac field in the dual geometry should reproduce that of the free boson and the free fermion CFT respectively. By evaluating these corrections both in the bulk and in the CFT explicitly we show that this expectation is indeed true.

==> Mathematica files/extrapolation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     42923,       1062]
NotebookOptionsPosition[     40849,        995]
NotebookOutlinePosition[     41480,       1017]
CellTagsIndexPosition[     41437,       1014]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Numerical extrapolation of Renyi entropies to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", " ", "\[Rule]", " ", "1"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subtitle",
 CellChangeTimes->{{3.5926239259728727`*^9, 3.5926239713232307`*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontSize->16],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", "\[Beta]_", "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "\[Pi]"}], " ", "\[Beta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z1", "[", "y_", "]"}], "=", "y"}], ";", 
  RowBox[{
   RowBox[{"z2", "[", "y_", "]"}], "=", 
   RowBox[{"1", "-", "y"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.589016099577816*^9, 3.589016099578521*^9}, {
  3.589016145194503*^9, 3.589016146114662*^9}, {3.589016199249304*^9, 
  3.589016205649694*^9}, {3.5890269692293262`*^9, 3.589026969876667*^9}, {
  3.589027098555911*^9, 3.5890271077801723`*^9}, {3.589029059592988*^9, 
  3.5890290663534184`*^9}, {3.589078344112481*^9, 3.589078344705282*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculating the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["W", "2"], "2"], TraditionalForm]]],
 " integral "
}], "Subsection",
 CellChangeTimes->{3.589112355189145*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wi2", "[", 
    RowBox[{"k_", ",", "n_", ",", "y_", ",", "\[Beta]_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"1", ",", 
      RowBox[{"\[Pi]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", " ", "z"}], "+", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["k", "n"]}], ")"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", 
             FractionBox["k", "n"]}]}], ")"}], "y"}]}], ")"}]}], ",", 
      RowBox[{"q", "[", "\[Beta]", "]"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"EllipticTheta", "[", 
        RowBox[{"1", ",", 
         RowBox[{"\[Pi]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"I", " ", "z"}], "+", " ", "y"}], ")"}]}], ",", 
         RowBox[{"q", "[", "\[Beta]", "]"}]}], "]"}], "^", 
       RowBox[{"(", 
        RowBox[{"k", "/", "n"}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"EllipticTheta", "[", 
        RowBox[{"1", ",", 
         RowBox[{"\[Pi]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"I", " ", "z"}], "+", "1", "-", "y"}], ")"}]}], ",", 
         RowBox[{"q", "[", "\[Beta]", "]"}]}], "]"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"k", "/", "n"}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.589016022155952*^9, 3.589016022156365*^9}, {
   3.589016164187436*^9, 3.5890161661150303`*^9}, {3.589016218682798*^9, 
   3.58901624343573*^9}, {3.589016384354504*^9, 3.589016387866501*^9}, {
   3.589016431722046*^9, 3.589016431920951*^9}, {3.589016698768466*^9, 
   3.589016709465229*^9}, {3.5890169332943373`*^9, 3.589016935030828*^9}, {
   3.589017226604909*^9, 3.589017227677285*^9}, {3.589025898496172*^9, 
   3.589025898934861*^9}, {3.589026071942851*^9, 3.589026075758556*^9}, 
   3.589026543227935*^9, {3.589026599803297*^9, 3.589026603291173*^9}, {
   3.589026915993026*^9, 3.589026916249366*^9}, {3.589029226211563*^9, 
   3.589029249067203*^9}, {3.5890327119602776`*^9, 3.5890327128962793`*^9}, {
   3.589032779118396*^9, 3.589032803064438*^9}, {3.589033227197983*^9, 
   3.5890332303959885`*^9}, {3.589076802751774*^9, 3.58907683468503*^9}, {
   3.5890768847455177`*^9, 3.5890769035435505`*^9}, 3.589077088606676*^9, {
   3.5890771884468513`*^9, 3.5890772119872923`*^9}, {3.5890773411555195`*^9, 
   3.589077365351162*^9}, {3.58907740407043*^9, 3.589077410591241*^9}, {
   3.5890774439753*^9, 3.5890774813061657`*^9}, {3.5890777641814623`*^9, 
   3.589077783790697*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"W2", "[", 
   RowBox[{"k_", ",", "n_", ",", "x_", ",", "\[Beta]_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"wi2", "[", 
     RowBox[{"k", ",", "n", ",", "x", ",", "\[Beta]", ",", "z"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "\[Beta]"}], "}"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "300"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "6"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.589015985758914*^9, 3.589015985762856*^9}, {
   3.5890160285049047`*^9, 3.589016046843651*^9}, {3.589016255225411*^9, 
   3.589016257961337*^9}, {3.589016460359977*^9, 3.5890164672238626`*^9}, {
   3.589016893541259*^9, 3.589016928605091*^9}, {3.5890184689570923`*^9, 
   3.589018473324397*^9}, {3.5890779860294523`*^9, 3.5890779879326553`*^9}, {
   3.5890782111066475`*^9, 3.589078213041051*^9}, {3.5890782454267073`*^9, 
   3.5890782814783707`*^9}, {3.589078388385359*^9, 3.589078402908984*^9}, {
   3.5890785008147564`*^9, 3.589078512686377*^9}, 3.589097801363907*^9, 
   3.589097935425889*^9, {3.589106449873564*^9, 3.5891064592959805`*^9}, {
   3.589106490886036*^9, 3.5891064940060415`*^9}, {3.589112298315064*^9, 
   3.589112302218223*^9}, {3.5891651086294117`*^9, 3.589165110572522*^9}, {
   3.5891654395649843`*^9, 3.5891654824507923`*^9}, {3.58917478626607*^9, 
   3.589174789682714*^9}, 3.5891748237393007`*^9, {3.589174941258355*^9, 
   3.589174944793819*^9}, 3.589177019851962*^9, {3.5891770720038643`*^9, 
   3.58917713857935*^9}, {3.589177203482658*^9, 3.589177228570506*^9}, {
   3.5891775079122868`*^9, 3.58917750886456*^9}, {3.589177997077302*^9, 
   3.589178002245611*^9}, 3.589178035157118*^9, {3.591794205528775*^9, 
   3.591794207689157*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculating det(W(k,n))", "Subsection",
 CellChangeTimes->{{3.589112424750183*^9, 3.5891124431494303`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"detW", "[", 
    RowBox[{"k_", ",", "n_", ",", "y_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    RowBox[{"W2", "[", 
     RowBox[{"k", ",", "n", ",", "y", ",", "\[Beta]"}], "]"}], "*", 
    FractionBox[
     RowBox[{"W2", "[", 
      RowBox[{"k", ",", "n", ",", "y", ",", "\[Beta]"}], "]"}], 
     "\[Beta]"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.58911251607047*^9, 3.589112617568318*^9}, {
  3.5892083929996934`*^9, 3.5892083953988304`*^9}, {3.591794184537709*^9, 
  3.591794190058159*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculating Renyi Entropy", "Subsection",
 CellChangeTimes->{{3.589115551258614*^9, 3.589115560962084*^9}}],

Cell["\<\
Using equations 4.1 and 4.2 we have the following\
\>", "Text",
 CellChangeTimes->{{3.5926586513771834`*^9, 3.5926586730784245`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S2", "[", 
    RowBox[{"n_", ",", "y_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "-", "n"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"k", "=", "0"}], 
           RowBox[{"n", "-", "1"}]], 
          RowBox[{"detW", "[", 
           RowBox[{"k", ",", "n", ",", "y", ",", "\[Beta]"}], "]"}]}], 
         "]"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", "\[Beta]"}], "]"}]}]}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5891152745484037`*^9, 3.5891154004801693`*^9}, {
  3.5891154469679327`*^9, 3.589115512503553*^9}, {3.589115956045492*^9, 
  3.589115960045486*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S1", "[", 
    RowBox[{"n_", ",", " ", "y_", ",", " ", "\[Beta]_"}], "]"}], " ", ":=", 
   " ", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"1", " ", "-", " ", "n"}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"k", "=", "0"}], 
          RowBox[{"n", "-", "1"}]], 
         FractionBox[
          SuperscriptBox[
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"1", ",", 
             RowBox[{"\[Pi]", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", "y"}]}], ")"}]}], ",", 
             RowBox[{"q", "[", "\[Beta]", "]"}]}], "]"}], 
           RowBox[{
            FractionBox[
             RowBox[{"-", "k"}], "n"], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["k", "n"]}], ")"}]}]], 
          SuperscriptBox[
           RowBox[{"EllipticThetaPrime", "[", 
            RowBox[{"1", ",", "0", ",", 
             RowBox[{"q", "[", "\[Beta]", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "k"}], "/", "n"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"k", "/", "n"}]}], ")"}]}]]]}], "]"}], "]"}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.591788415828723*^9, 3.591788415836772*^9}, {
  3.5917915113272047`*^9, 3.591791515162628*^9}}],

Cell[TextData[{
 "S1 above can be analytically continued to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", " ", "\[Rule]", "1", " "}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.592658683861041*^9, 3.5926587252554092`*^9}, {
  3.5926588377348423`*^9, 3.5926588468123617`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SE1", "[", 
    RowBox[{"y_", ",", "\[Beta]_"}], "]"}], ":=", " ", 
   RowBox[{
    FractionBox["2", "3"], 
    RowBox[{"Re", "[", 
     RowBox[{"(", 
      RowBox[{"Log", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"EllipticTheta", "[", 
          RowBox[{"1", ",", 
           RowBox[{"\[Pi]", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "y"}]}], ")"}]}], ",", 
           RowBox[{"q", "[", "\[Beta]", "]"}]}], "]"}], "/", 
         RowBox[{"EllipticThetaPrime", "[", 
          RowBox[{"1", ",", "0", ",", 
           RowBox[{"q", "[", "\[Beta]", "]"}]}], "]"}]}], "]"}], "]"}], ")"}],
      "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5892084083885736`*^9, 3.5892084653398314`*^9}, {
   3.5892085753311224`*^9, 3.589208576114167*^9}, {3.58920862773512*^9, 
   3.58920862809114*^9}, 3.589252911109242*^9, {3.592658773914192*^9, 
   3.59265878734496*^9}, {3.592660476966165*^9, 3.592660482476083*^9}, 
   3.592660522413138*^9, {3.592660609221404*^9, 3.592660641026792*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Extrapolation to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "\[Rule]", " ", "1"}], TraditionalForm]]],
 " : Entanglement entropy"
}], "Subsection",
 CellChangeTimes->{{3.589214723646682*^9, 3.589214751158168*^9}, {
  3.591795863953126*^9, 3.5917958737368393`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dynamic", "[", "n", "]"}]], "Input",
 CellChangeTimes->{{3.591794225767201*^9, 3.591794231790893*^9}}],

Cell[BoxData[
 DynamicBox[ToBoxes[$CellContext`n, StandardForm],
  ImageSizeCache->{22., {0., 11.}}]], "Output",
 CellChangeTimes->{3.591794233043392*^9, 3.59265888874576*^9, 
  3.592659242282756*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"inp1", ",", " ", "inp2", ",", " ", "inp3", ",", "inp4"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5892098162240973`*^9, 3.589209819837304*^9}, {
  3.5892113248923883`*^9, 3.5892113305997143`*^9}, {3.5892155868903503`*^9, 
  3.5892155883308773`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"inp1", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"inp2", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"inp3", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"inp4", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.589208651764494*^9, 3.589208662071083*^9}, {
  3.589211301822068*^9, 3.5892113166289153`*^9}, {3.589215470804841*^9, 
  3.589215472948681*^9}}],

Cell[TextData[{
 "We shall now make a list of the data for the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"n", "=", "2"}], ",", "3", ",", "4", ",", "5", ",", "6", ",", "7",
     ",", "8", ",", "9", ",", "10"}], TraditionalForm]]],
 " Renyi entropies at four different values of \[Beta]"
}], "Text",
 CellChangeTimes->{{3.592647695801853*^9, 3.592647750873024*^9}, {
  3.592647786156103*^9, 3.592647835744431*^9}, {3.592648037967078*^9, 
  3.592648047862857*^9}}],

Cell[BoxData[
 RowBox[{"Quiet", "[", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "2"}], ",", 
    RowBox[{"n", "\[LessEqual]", "10"}], ",", 
    RowBox[{"n", "+=", "1"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"y", "=", "0.0001"}], ",", 
      RowBox[{"y", "\[LessEqual]", "0.4999999"}], ",", 
      RowBox[{"y", "+=", "0.001"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"inp1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"n", ",", "y"}], "}"}], ",", 
          RowBox[{"S2", "[", 
           RowBox[{"n", ",", "y", ",", "0.3"}], "]"}]}], "}"}]}], "]"}]}], 
     "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.589208697358102*^9, 3.589208753821331*^9}, {
   3.589208969449664*^9, 3.5892089714397783`*^9}, {3.5892090221646795`*^9, 
   3.589209066001187*^9}, {3.5892091061744847`*^9, 3.5892092138746448`*^9}, {
   3.5892092451314325`*^9, 3.589209399791279*^9}, 3.5892094981429043`*^9, 
   3.5892096538968124`*^9, {3.58920970682584*^9, 3.58920976539719*^9}, {
   3.589210110714941*^9, 3.589210111170967*^9}, 3.5892101649720445`*^9, {
   3.5892102599694777`*^9, 3.5892102752583523`*^9}, 3.589210501394287*^9, {
   3.5892108585197134`*^9, 3.589210862079917*^9}, {3.5892113359480205`*^9, 
   3.5892113368540726`*^9}, 3.589212295646912*^9, {3.589436745082776*^9, 
   3.589436745386681*^9}}],

Cell[BoxData[
 RowBox[{"Quiet", "[", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "2"}], ",", 
    RowBox[{"n", "\[LessEqual]", "10"}], ",", 
    RowBox[{"n", "+=", "1"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"y", "=", "0.0001"}], ",", 
      RowBox[{"y", "\[LessEqual]", "0.4999999"}], ",", 
      RowBox[{"y", "+=", "0.001"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"inp2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"n", ",", "y"}], "}"}], ",", 
          RowBox[{"S2", "[", 
           RowBox[{"n", ",", "y", ",", "0.5"}], "]"}]}], "}"}]}], "]"}]}], 
     "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.589208697358102*^9, 3.589208753821331*^9}, {
   3.589208969449664*^9, 3.5892089714397783`*^9}, {3.5892090221646795`*^9, 
   3.589209066001187*^9}, {3.5892091061744847`*^9, 3.5892092138746448`*^9}, {
   3.5892092451314325`*^9, 3.589209399791279*^9}, 3.5892094981429043`*^9, 
   3.5892096538968124`*^9, {3.58920970682584*^9, 3.58920976539719*^9}, {
   3.589210110714941*^9, 3.589210111170967*^9}, 3.5892101649720445`*^9, {
   3.5892102599694777`*^9, 3.5892102752583523`*^9}, 3.589210501394287*^9, {
   3.5892108585197134`*^9, 3.589210862079917*^9}, {3.5892113359480205`*^9, 
   3.589211358950336*^9}, 3.5892122978470383`*^9, {3.589436747482885*^9, 
   3.589436747650729*^9}}],

Cell[BoxData[
 RowBox[{"Quiet", "[", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "2"}], ",", 
    RowBox[{"n", "\[LessEqual]", "10"}], ",", 
    RowBox[{"n", "+=", "1"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"y", "=", "0.0001"}], ",", 
      RowBox[{"y", "\[LessEqual]", "0.4999999"}], ",", 
      RowBox[{"y", "+=", "0.001"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"inp3", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"n", ",", "y"}], "}"}], ",", 
          RowBox[{"S2", "[", 
           RowBox[{"n", ",", "y", ",", "0.7"}], "]"}]}], "}"}]}], "]"}]}], 
     "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.589208697358102*^9, 3.589208753821331*^9}, {
   3.589208969449664*^9, 3.5892089714397783`*^9}, {3.5892090221646795`*^9, 
   3.589209066001187*^9}, {3.5892091061744847`*^9, 3.5892092138746448`*^9}, {
   3.5892092451314325`*^9, 3.589209399791279*^9}, 3.5892094981429043`*^9, 
   3.5892096538968124`*^9, {3.58920970682584*^9, 3.58920976539719*^9}, {
   3.589210110714941*^9, 3.589210111170967*^9}, 3.5892101649720445`*^9, {
   3.5892102599694777`*^9, 3.5892102752583523`*^9}, 3.589210501394287*^9, {
   3.5892108585197134`*^9, 3.589210862079917*^9}, {3.5892113359480205`*^9, 
   3.5892113638246145`*^9}, 3.589212299701144*^9, {3.5894367493631897`*^9, 
   3.58943674952282*^9}}],

Cell[BoxData[
 RowBox[{"Quiet", "[", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "2"}], ",", 
    RowBox[{"n", "\[LessEqual]", "10"}], ",", 
    RowBox[{"n", "+=", "1"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"y", "=", "0.0001"}], ",", 
      RowBox[{"y", "\[LessEqual]", "0.4999999"}], ",", 
      RowBox[{"y", "+=", "0.001"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"inp4", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"n", ",", "y"}], "}"}], ",", 
          RowBox[{"S2", "[", 
           RowBox[{"n", ",", "y", ",", "0.9"}], "]"}]}], "}"}]}], "]"}]}], 
     "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.589208697358102*^9, 3.589208753821331*^9}, {
   3.589208969449664*^9, 3.5892089714397783`*^9}, {3.5892090221646795`*^9, 
   3.589209066001187*^9}, {3.5892091061744847`*^9, 3.5892092138746448`*^9}, {
   3.5892092451314325`*^9, 3.589209399791279*^9}, 3.5892094981429043`*^9, 
   3.5892096538968124`*^9, {3.58920970682584*^9, 3.58920976539719*^9}, {
   3.589210110714941*^9, 3.589210111170967*^9}, 3.5892101649720445`*^9, {
   3.5892102599694777`*^9, 3.5892102752583523`*^9}, 3.589210501394287*^9, {
   3.5892108585197134`*^9, 3.589210862079917*^9}, {3.5892113359480205`*^9, 
   3.5892113638246145`*^9}, 3.589212299701144*^9, {3.589215451037825*^9, 
   3.589215466366349*^9}, {3.589436751259163*^9, 3.589436754338808*^9}}],

Cell["Creating the extrapolation functions", "Text",
 CellChangeTimes->{{3.592647846712557*^9, 3.592647860616296*^9}, 
   3.592648019399123*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f1", "=", 
   RowBox[{"Interpolation", "[", "inp1", "]"}]}], ";", 
  RowBox[{"f2", "=", 
   RowBox[{"Interpolation", "[", "inp2", "]"}]}], ";", 
  RowBox[{"f3", "=", 
   RowBox[{"Interpolation", "[", "inp3", "]"}]}], ";", 
  RowBox[{"f4", "=", 
   RowBox[{"Interpolation", "[", "inp4", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.589208678726036*^9, 3.589208691807784*^9}, {
  3.5892095326998806`*^9, 3.58920954474957*^9}, {3.5892098715852633`*^9, 
  3.5892098766905556`*^9}, {3.5892113803405595`*^9, 3.5892114089501963`*^9}, {
  3.5892154929249077`*^9, 3.589215497724996*^9}}],

Cell[TextData[{
 "Plotting ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "\[Rule]", "1"}], TraditionalForm]]],
 " extrapolated values "
}], "Text",
 CellChangeTimes->{{3.592647868872211*^9, 3.592647882248169*^9}, {
  3.592647983223386*^9, 3.592648001190778*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeplot", "=", 
   RowBox[{"Quiet", "[", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f1", "[", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"]}], "]"}], "+", 
         RowBox[{"SE1", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.3"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"f2", "[", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"]}], "]"}], "+", 
         RowBox[{"SE1", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.5"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"f3", "[", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"]}], "]"}], "+", 
         RowBox[{"SE1", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.7"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"f4", "[", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"]}], "]"}], "+", 
         RowBox[{"SE1", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.9"}], "]"}]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "[", 
            RowBox[{"Red", ",", "0.1"}], "]"}], ",", "Thick"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", "Thick"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "[", 
            RowBox[{"Green", ",", "0.5"}], "]"}], ",", "Thick"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Purple", ",", "Thick"}], "}"}]}], "}"}]}], ",", " ", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\[Beta]=0.3\>\"", ",", "\"\<\[Beta]=0.5\>\"", ",", 
         "\"\<\[Beta]=0.7\>\"", ",", "\"\<\[Beta]=0.9\>\""}], "}"}]}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "5"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.589210637193054*^9, 3.5892106508028326`*^9}, {
   3.5892107029278135`*^9, 3.5892107586299996`*^9}, {3.5892107899237895`*^9, 
   3.589210839725638*^9}, {3.5892114276652665`*^9, 3.5892115052887063`*^9}, {
   3.5892116232794547`*^9, 3.5892117483136063`*^9}, 3.5892117918590975`*^9, {
   3.5892146215863657`*^9, 3.589214644506198*^9}, {3.58921550638837*^9, 
   3.589215559626136*^9}, 3.5892529395094*^9, {3.589253233627516*^9, 
   3.589253233714926*^9}, 3.5917940810975533`*^9, 3.5917957139056263`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"eeplot", ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.01"}], ",", "1.01"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2.3"}], ",", "5"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.589121106480641*^9, 3.5891211102115993`*^9}, 
   3.589122196699407*^9, {3.589122250715807*^9, 3.5891222798238*^9}, {
   3.5891223641133423`*^9, 3.589122365396531*^9}, {3.589163106010376*^9, 
   3.589163160681921*^9}, {3.5891805963875504`*^9, 3.589180605802217*^9}, 
   3.5891808247372017`*^9, {3.589180887161373*^9, 3.589180895552157*^9}, {
   3.58919809724481*^9, 3.5891981027011223`*^9}, {3.5892118344095306`*^9, 
   3.5892118435170517`*^9}, {3.589214597515978*^9, 3.589214605891262*^9}, 
   3.589214654899653*^9, {3.5892537297599792`*^9, 3.589253742791071*^9}, {
   3.589254037948513*^9, 3.5892540391723537`*^9}, {3.591795721071782*^9, 
   3.5917957277597446`*^9}, {3.592660431603058*^9, 3.592660443566866*^9}, {
   3.592660665402341*^9, 3.592660682462512*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {}, {
      RGBColor[0.9, 0., 0.], 
      Thickness[Large], 
      LineBox[CompressedData["
1:eJwVxXk4lHkcAPAZYmgMZjTtljM1kiSE1rK+P6rlKXKsPLHUQzSWeTqQq6K2
A6uGlCOtrKNZtKFRoeKdprEzuYsVIeOaa3lnpSLn7v7xeT6bwk76RagQCIQf
/vP/Duwbb0LyoiB0ipuaU6nNK3Ko2HxXeALMDmvN9/xB4rXUvSL9KEwBSdW8
6YUvqjwjzkhKLD0N/B+kzbh1EnmBMe+SHIVsMKSOxVvsIfD2F0c9TXW+Cd1V
aJxsvIJFqsnqw+j54PNxOFnOWMKuRkc83ocXwjHGo6RjiQtY2esxrrnwLni2
Z14eIn7BxPrW/Wo+JVB91cBL8/EcpuzEAxKcy4DJ7hb1pX/GVi4++Etmfg+y
FYEv2uM/YRR7ln8Q/XfoPxKlxUj+iBnILHraiJXQMd7rirJmMYs7ct/v8Cpw
/WRmf7DuA+ZBZHqbCKshM/xsi8h4BrN8R5OKAmshyoNTNxv+D1a3K4ZD9HkI
XO+aDCxcifEl1oxY5zrYUxrKtBFMYWLPatMAej1EBbuEB6nIsEgOZYxNbgCO
TniEm0SCKVdZJUJiIwyeudzT2D2JrXC3mzjiTyFs932K9Mk4pr+h0tBA2Ayv
RcUu0WdGsNIYjWH/Jgz4Tle5yoxhjC7Z1flnIA9eBpz3rSofxH6Fm9dXvV+A
V6Zshq94i93/4Kt12vklJCUYpBKqu7FXh7s0/elC+OZlyeKLRA62htG6ZqOw
E97N8PZvKHkLn+OMQm94doEqP93SKWwA5IKYJo03XWC3OVJxwXQQmFzKs7Mn
uqEmO6i9+Lf34On3JDYq6TUsnSkxJLeOAT2HNOme1QPMpdsT5dVyqKBWCVWe
vYW8wXuJ1uWzwExP+N5ZUwznFLu/qk0goLB5mU64uRhujcdWFFQQ0JHIoIFM
dzGYmMhy4gcIyN/jO9bgFTH4b4YEmhMRuWmo5iSrjIJdkCyndZmIjNLZww2L
o+D5QXDe+aIq6ku7F2ePj8PFGFaj2QV19GZuvUsIZQLULau7n9aoow5mOumK
5QTEt2Q57h1RRwL36MLeqAkwL+XPO7iQEJdkw4uVTkAVQ4DfWSQhdtpzMlc8
CQNEDbXQOE20L62n1KpHCirRKw4PQrSQXdBOyeisFDrXrjzfztZCpjsyt+Wu
k8Eev5wDRc1aiNDjVrt4SAb4oZ0agcYU9NyI2yTql4HHcMOylZiCbJ9k94e9
l4OrSbHp1qM6aFPGlP76VTmYSStqMLYO0g32OPrKWAEVz3hu7s06CCcSJDtD
FWB4242bra2LKr1Ozi6NK4BcdqlrjqWLTCa9tPPlf4PFrWNW17ZSkU5Dpe/+
tVMQmpnXWOhCRSu/qOUuW0yBT+L4ybxDVDRo3aQfzpoCjfqi6YOXqCjvnOU2
G+UUEL6lE9KHqeiKdzprQmcadgwNxwhmqSjOdKIm33oaWheaQvo1achPdMdh
5fQ07G5xNDhtT0OUdeS9bR+nQXKAePznDBpakhxPS6HjUOaJnSspoiFFI7/V
xgEHP8MvNx0f0tDANSPtyQAcPELt1G0FNCQ6muxbkIDDXFby2p/6aKjetu/W
gQIcfPQX6bVSGuKo2favNOBQ7bouTzRHQ7n91/W5AziE6Q+dCFbXQ5fvy49E
LOAgYIxOz9D0UGzKvtKv9ZXAV24p7zDQQ2G+JZNtTkrI5U+TCAw95LNl2Tw1
WAlDp+rIhVv1EMwdZtmeV0JaL6dMulEPWbU+qpksUkKFn/e4hooeMijSnS1o
VoKU3tvh2kFD5FMsB88RJYiai5lCJxpacBMlra4q4VQbtT3fVYb9C/4bi8Y=

       "]]}, {
      RGBColor[0, 0, 1], 
      Thickness[Large], 
      LineBox[CompressedData["
1:eJwVzX8803kcwPHNvqL8SlmJ0ujHKV0hUdG9P1zSj3V+pB9UiuP8aKdCOf2Y
6+52VpmklH5QFEVEC1H4rB9s5vxWjeoaDRvbd7F+INl1f7wezz9f1iH7/cJ0
KBTKzm/973S2e8GRC1EQrOQnpuUbCzKdb8/LEkZD4QpOlkGRnqD2fr3eTiEb
HtNzCoPGaAKrvLfsWHoSBNNfHHJpoQoCYroSVglT4Gmqb/ONdRTBxmtRDxPd
zkEohHn0LprAEbryByH0i1AYIS3hrBjHf+8LK/MkL8NuC0pOJm8M32jt4dsK
s+BHRgI7Zc4ollraS3R9ssH4y6QUA8lnrG4it8W73QBes88ySuknPHGi6Lnc
NhckWBA5XPARG61g+QfSb0FJ7dWFFhUf8Gz54vYGaj4YZufKn7/U4MVXFL5r
yAIQt3p5bdHT4PXUcG+G8C5495ddN+EN4SVd0/pFASVw+HWJQE/6Ht9fHpNH
9bkHrRnLUnTd3uMnffYLYt3uQ5HWp9FrBok3olTZHcdSaNweLPYfVeLWS+ob
MtsyOPp1r6mifxBLmXdtttEfQMnzf2aHv1PgiDyjnhSDCjjJzDPikHKs1rKy
hdRKqDbeROFS5XiCb8dYRT4EIUpKL3Hrw5az8ufMFtbAbk0l6Trag3Ni9N/4
V2NwJeKCLjj1YHrf8qa6AAEEtdnRv4vrxlfhHE/r/RjiYwv9r359i+8M+xoe
dHsKdZ2T1m+I78L1O5on+9OF8CBHXNa1owUn6yZGHkgVAt+MkZvObMI+/KX1
yQYiyBecOChSNWCJQQq3lloPVGdhrsRdiPtqmHoupBgiZt4zdfetwsQCMWEh
bILbLEWazbTL8CnOKvgssxnsOUrGU5c8UDyLqdZva4ZkuwbXsR3FEM43enQ0
ugX2Utsjqx5WANOvPDYqoRWKjveoz26oBXqaXq/XmXboEoF/QkA73DYtEOo8
eglmtXUWFmY9EM6NX+c2WQrl7ewzFTOHIGREbhJqKwXruofsTL8hCIoI7Dzt
JQXzrPGcGN4Q+K9fw3rFkcKgJlKH1BkGD31a2hGdbri2d4hYohoGK27Km4ov
3RBX2bH7Zc0HeJGUG7eCfAdvZrHrVm0fgbbPM37YbSSDzM0t3LWpI9AYztXj
LJFBtDmvANWPwDOvfZc7omSg8RyWGrqOAl/PQRDbLwNW3KurmjljkJJUZcCX
9kKEp+lPCukX8Exqz1na3g+TRIx3xwK14BS4rK9b0w+a4D9qlp/Xgs33pxel
m8lBMv36/I5GLVDaPUq+bJXD9pFpZeEMCqqy4leLJHLYM3bYvjmNghzLUyUh
/yogu0dMGYqjIuuTSssZWgU40f/UGUiloqm71u+pnzsApsLrbc2FVERSKX3L
ggdgDm+lSZCMivI379eMvxsA96qMD6F+OojRu9n4omIQEl68tL1lS0MmFfm+
G6cogT/NfbDUg4YmTummf12shGLmlAzeLhp6ZV9tGcpSwrF5te9Pn6GhC8eW
LHJQK6HDnBM8OkRDHG8uS2aiAlbq2/qbkwkUZyMrvmivggJOj1Mng0B+oivO
EwdVgJ4aumRtJpD7lc8J99JU0Gl9ear+zwSyj95SHXpfBXuZIYaF8QQyMjNY
2/BBBZLEJJd5WQQa7/sliU0nwWRpy+ubxQQaqHwidnAmwY97nF+JCdSZbGXc
u42EtYdW59GaCCTac8Q3I56Eoq1aRnYXgR44vji/KYMEe+EGwSIZgfJ0HSUT
FSQIVis+OgwSKF3Cs+R3khBIiG27lQT6644iKGyMhLu9wd7sNgLFsj1zzC3V
8OnSOCO6m0Ahvtm9Da5q+D20wCjm289n/lfbxF1qiArbRrcrJBB83sFyPK6G
Y+bDTuEhBFoqLi3uzVQDdyX/1Mm5BJqdOVWTUaMGFWtjs5JFQwYHWM7Mt2p4
8+t091J9HTTmIUrQatUw5bfyUruFkwX/Ae6t1vo=
       "]]}, {
      RGBColor[0., 0.5, 0.], 
      Thickness[Large], 
      LineBox[CompressedData["
1:eJw9lG00FPgCh0c4uF5zGtkdJsRZtXNltDhzd+qXCh0RY63SFpdq2UjC3Za6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       "]]}, {
      RGBColor[0.5, 0, 0.5], 
      Thickness[Large], 
      LineBox[CompressedData["
1:eJw91fs/1PkCx/EZspJc2rC1HKFEHUeilKXetG45bFiJarMy3STrdhTboT2t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       "]]}}, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
    Axes -> False, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, Frame -> 
    True, Method -> {}, PlotRange -> {{-0.01, 1.01}, {-2.3, 5}}, 
    PlotRangeClipping -> True, PlotRangePadding -> {
      Scaled[0.02], 
      Scaled[0.02]}],
   TemplateBox[{
    "\"\[Beta]=0.3\"", "\"\[Beta]=0.5\"", "\"\[Beta]=0.7\"", 
     "\"\[Beta]=0.9\""}, "LineLegend", DisplayFunction -> (StyleBox[
      StyleBox[
       PaneBox[
        TagBox[
         GridBox[{{
            TagBox[
             GridBox[{{
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.9, 0., 0.], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.9, 0., 0.], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                 ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 0, 1], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 0, 1], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                 ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0., 0.5, 0.], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0., 0.5, 0.], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                 ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5, 0, 0.5], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5, 0, 0.5], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                 ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
              GridBoxAlignment -> {
               "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {
               "Columns" -> {{False}}, "Rows" -> {{False}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
             "Grid"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
        Alignment -> Left, AppearanceElements -> None, 
        ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
       LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times"}, 
      Background -> Automatic, StripOnInput -> False]& ), Editable -> True, 
    InterpretationFunction :> (RowBox[{"LineLegend", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.9`", ",", "0.`", ",", "0.`"}], "]"}], ",", 
                 RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
                 RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.`", ",", "0.5`", ",", "0.`"}], "]"}], ",", 
                 RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], ",", 
                 RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
           RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
         RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.5892106514848714`*^9, {3.589210745643257*^9, 3.589210759085026*^9}, {
   3.5892107986572895`*^9, 3.5892108407786984`*^9}, 3.5892112657000027`*^9, 
   3.589214572282928*^9, 3.58921460676906*^9, 3.589214655856868*^9, 
   3.589216372425659*^9, {3.589253709263339*^9, 3.589253743181522*^9}, 
   3.5892540401173162`*^9, 3.589439231620406*^9, 3.591794920723092*^9, {
   3.591795717308519*^9, 3.591795728599491*^9}, 3.592659955235271*^9, {
   3.592660433873178*^9, 3.5926604447687397`*^9}, 3.592660499362949*^9, 
   3.592660547027814*^9, {3.5926606576165943`*^9, 3.592660683309628*^9}}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1221, 636},
WindowMargins->{{-9, Automatic}, {Automatic, -8}},
Magnification:>1.25 Inherited,
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->FrontEnd`FileName[{
   ParentDirectory[
    ParentDirectory[
     ParentDirectory[
      ParentDirectory[]]]], "Programs", "Wolfram Research", "Mathematica", 
   "9.0", "SystemFiles", "FrontEnd", "StyleSheets", "Creative"}, 
  "NaturalColor.nb", CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 325, 9, 33, "Subtitle"],
Cell[907, 33, 743, 18, 77, "Input"],
Cell[1653, 53, 273, 9, 6, "Text"],
Cell[CellGroupData[{
Cell[1951, 66, 209, 8, 49, "Subsection"],
Cell[2163, 76, 2641, 60, 106, "Input"],
Cell[4807, 138, 1752, 29, 77, "Input"],
Cell[6562, 169, 273, 9, 6, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6872, 183, 113, 1, 49, "Subsection"],
Cell[6988, 186, 559, 14, 79, "Input"],
Cell[7550, 202, 273, 9, 6, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7860, 216, 113, 1, 49, "Subsection"],
Cell[7976, 219, 143, 3, 40, "Text"],
Cell[8122, 224, 869, 26, 87, "Input"],
Cell[8994, 252, 1546, 45, 111, "Input"],
Cell[10543, 299, 317, 8, 40, "Text"],
Cell[10863, 309, 1094, 27, 103, "Input"],
Cell[11960, 338, 271, 9, 10, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12268, 352, 284, 8, 49, "Subsection"],
Cell[CellGroupData[{
Cell[12577, 364, 126, 2, 51, "Input"],
Cell[12706, 368, 200, 4, 51, "Output"]
}, Open  ]],
Cell[12921, 375, 300, 6, 51, "Input"],
Cell[13224, 383, 420, 12, 51, "Input"],
Cell[13647, 397, 472, 11, 40, "Text"],
Cell[14122, 410, 1383, 30, 77, "Input"],
Cell[15508, 442, 1383, 30, 77, "Input"],
Cell[16894, 474, 1384, 30, 77, "Input"],
Cell[18281, 506, 1429, 30, 77, "Input"],
Cell[19713, 538, 144, 2, 40, "Text"],
Cell[19860, 542, 616, 13, 77, "Input"],
Cell[20479, 557, 261, 8, 40, "Text"],
Cell[20743, 567, 2837, 75, 222, "Input"],
Cell[CellGroupData[{
Cell[23605, 646, 1256, 25, 51, "Input"],
Cell[24864, 673, 15671, 306, 319, "Output"]
}, Open  ]],
Cell[40550, 982, 271, 9, 12, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Mathematica files/high-temp.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     78553,       2283]
NotebookOptionsPosition[     76569,       2220]
NotebookOutlinePosition[     77410,       2247]
CellTagsIndexPosition[     77367,       2244]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Computing finite size corrections in the high temperature expansion \
\>", "Subtitle",
 CellChangeTimes->{{3.5926240852467003`*^9, 3.59262411359972*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontSize->16],

Cell[TextData[{
 "The integrand is (for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["W", "2"], "2"], TraditionalForm]]],
 ")"
}], "Text",
 CellChangeTimes->{{3.5915238374925113`*^9, 3.5915238416947517`*^9}, {
  3.5915238753846784`*^9, 3.591523887386365*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"w", "[", 
    RowBox[{"z_", ",", "k_", ",", "n_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"4", ",", 
      RowBox[{"\[Pi]", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], " ", "z"}], "-", 
         FractionBox["L", "2"], "+", 
         FractionBox[
          RowBox[{"k", " ", "L"}], "n"]}], 
        RowBox[{"I", " ", "\[Beta]"}]]}], ",", "q"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"EllipticTheta", "[", 
        RowBox[{"4", ",", 
         RowBox[{"\[Pi]", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], " ", "z"}], "-", 
            FractionBox["L", "2"]}], 
           RowBox[{"I", " ", "\[Beta]"}]]}], ",", "q"}], "]"}], 
       RowBox[{"1", "-", 
        FractionBox["k", "n"]}]], 
      SuperscriptBox[
       RowBox[{"EllipticTheta", "[", 
        RowBox[{"4", ",", 
         RowBox[{"\[Pi]", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], " ", "z"}], "+", 
            FractionBox["L", "2"]}], 
           RowBox[{"I", " ", "\[Beta]"}]]}], ",", "q"}], "]"}], 
       FractionBox["k", "n"]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.589698992167726*^9, 3.5896991297542343`*^9}, {
   3.589699281713923*^9, 3.589699288040894*^9}, {3.5897003423406057`*^9, 
   3.5897003431518073`*^9}, 3.5897028505221663`*^9, {3.589702899930607*^9, 
   3.589702959834228*^9}, {3.5897104190793595`*^9, 3.589710424109367*^9}, {
   3.5913320863318*^9, 3.591332090104958*^9}, {3.591523848433137*^9, 
   3.591523851933337*^9}, {3.591523897744958*^9, 3.59152389988408*^9}, {
   3.591523964703787*^9, 3.5915239652828207`*^9}}],

Cell["The series expansion of the above is ", "Text",
 CellChangeTimes->{{3.5915239076255226`*^9, 3.5915239230834064`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S", "[", 
    RowBox[{"z_", ",", "k_", ",", "n_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"z", ",", "k", ",", "n", ",", "q"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", "Normal"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.591523927526661*^9, 3.5915239907902794`*^9}, 
   3.5915256765917015`*^9}],

Cell["Now integrating term-by-term", "Text",
 CellChangeTimes->{{3.59152399918876*^9, 3.5915240094303455`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", 
    RowBox[{"k_", ",", "n_"}], "]"}], "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"z", ",", "k", ",", "n"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", " ", "\[Beta]"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5915240238151684`*^9, 3.5915240622623672`*^9}, 
   3.591524094203194*^9, 3.591524894501969*^9, 3.5915256824250355`*^9}],

Cell["\<\
Summing over k, calculating the finite size corrections (non-universal part) \
of Renyi entropies and taking the limit to get the correction to EE. (These \
are terms arising from equation 4.2)\
\>", "Text",
 CellChangeTimes->{{3.591524134425495*^9, 3.5915241532055693`*^9}, {
  3.591524410642294*^9, 3.5915244195248013`*^9}, {3.5915258241151395`*^9, 
  3.5915258579960775`*^9}, {3.592658348523861*^9, 3.592658443106271*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Ren", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"n", "-", "1"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "0"}], 
       RowBox[{"n", "-", "1"}]], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"W", "[", 
          RowBox[{"k", ",", "n"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "//", 
     "Normal"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Ent", "=", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "n"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], 
        RowBox[{"n", "-", "1"}]], 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"W", "[", 
           RowBox[{"k", ",", "n"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "//", 
      "Normal"}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "1"}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.591524160469984*^9, 3.591524208107709*^9}, {
   3.5915243382481527`*^9, 3.5915243882070103`*^9}, {3.59152443051643*^9, 
   3.591524497974289*^9}, {3.591524571552497*^9, 3.5915245752357073`*^9}, {
   3.5915246072785406`*^9, 3.591524614311943*^9}, 3.591524901061344*^9, 
   3.5915252487522306`*^9, {3.5915255914788337`*^9, 3.5915256602457666`*^9}, {
   3.5915286690648613`*^9, 3.591528671543003*^9}, {3.5915287276062098`*^9, 
   3.591528730460373*^9}, {3.5915287672164755`*^9, 3.591528780637243*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"120", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox["n", "3"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "80"}], " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"200", " ", 
     SuperscriptBox["n", "4"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"62", " ", 
     SuperscriptBox["q", "4"]}], "-", 
    RowBox[{"60", " ", "n", " ", 
     SuperscriptBox["q", "4"]}], "-", 
    RowBox[{"120", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"298", " ", 
     SuperscriptBox["n", "4"], " ", 
     SuperscriptBox["q", "4"]}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["n", "4"], " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "-", 
    RowBox[{"248", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "+", 
    RowBox[{"480", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "-", 
    RowBox[{"280", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["n", "4"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["n", "4"], " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"4", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"4", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["n", "4"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"4", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"240", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"60", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"120", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"120", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"4", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"4", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"210", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "+", 
    RowBox[{"180", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "+", 
    RowBox[{"840", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"720", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "+", 
    RowBox[{"210", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"90", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"840", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "+", 
    RowBox[{"360", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"210", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "+", 
    RowBox[{"270", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "+", 
    RowBox[{"210", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"45", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "4"]}], "+", 
    RowBox[{"180", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "4"]}], "-", 
    RowBox[{"45", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"4", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "4"]}], "+", 
    RowBox[{"180", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"4", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "4"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "4"]}], "-", 
    RowBox[{"180", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "4"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"4", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "4"]}], "-", 
    RowBox[{"45", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "4"]}], "-", 
    RowBox[{"45", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "L"}], " ", "\[Pi]"}], "+", 
          RowBox[{"L", " ", "n", " ", "\[Pi]"}]}], ")"}]}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "4"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L", " ", "\[Pi]"}], "+", 
          RowBox[{"L", " ", "n", " ", "\[Pi]"}]}], ")"}]}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "4"]}], "-", 
    RowBox[{"180", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L", " ", "\[Pi]"}], "+", 
          RowBox[{"L", " ", "n", " ", "\[Pi]"}]}], ")"}]}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "4"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L", " ", "\[Pi]"}], "+", 
          RowBox[{"2", " ", "L", " ", "n", " ", "\[Pi]"}]}], ")"}]}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "4"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"60", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "+", 
    RowBox[{"30", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"4", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"90", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"4", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"4", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "+", 
    RowBox[{"180", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "-", 
    RowBox[{"90", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"4", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"]}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["n", "4"], " ", 
     RowBox[{"Log", "[", "\[Beta]", "]"}]}], "+", 
    RowBox[{"180", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"3", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"60", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"3", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"720", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"3", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
    RowBox[{"240", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"3", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
    RowBox[{"30", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"6", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
    RowBox[{"60", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
    RowBox[{"120", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Csch", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"120", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Csch", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
    RowBox[{"180", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"30", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"720", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
    RowBox[{"120", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"30", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"120", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"Csch", "[", 
      FractionBox[
       RowBox[{"L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Csch", "[", 
      FractionBox[
       RowBox[{"L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"60", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Csch", "[", 
      FractionBox[
       RowBox[{"L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"120", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Csch", "[", 
      FractionBox[
       RowBox[{"L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"240", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     RowBox[{"Csch", "[", 
      FractionBox[
       RowBox[{"L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
    RowBox[{"240", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     RowBox[{"Csch", "[", 
      FractionBox[
       RowBox[{"L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"60", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Csch", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Csch", "[", 
      FractionBox[
       RowBox[{"L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"180", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Csch", "[", 
      FractionBox[
       RowBox[{"L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Csch", "[", 
      FractionBox[
       RowBox[{"L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
    RowBox[{"180", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"90", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
    RowBox[{"180", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Csch", "[", 
      FractionBox[
       RowBox[{"L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Csch", "[", 
      FractionBox[
       RowBox[{"L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "n"}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
    RowBox[{"90", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "L"}], " ", "\[Pi]"}], "-", 
        RowBox[{"2", " ", "L", " ", "n", " ", "\[Pi]"}]}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
    RowBox[{"30", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "L"}], " ", "\[Pi]"}], "-", 
        RowBox[{"2", " ", "L", " ", "n", " ", "\[Pi]"}]}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"360", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "L"}], " ", "\[Pi]"}], "-", 
        RowBox[{"2", " ", "L", " ", "n", " ", "\[Pi]"}]}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"120", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "L"}], " ", "\[Pi]"}], "-", 
        RowBox[{"2", " ", "L", " ", "n", " ", "\[Pi]"}]}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
    RowBox[{"60", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L", " ", "\[Pi]"}], "+", 
          RowBox[{"L", " ", "n", " ", "\[Pi]"}]}], ")"}]}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"90", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "L"}], " ", "\[Pi]"}], "+", 
        RowBox[{"2", " ", "L", " ", "n", " ", "\[Pi]"}]}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"90", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "L"}], " ", "\[Pi]"}], "+", 
        RowBox[{"2", " ", "L", " ", "n", " ", "\[Pi]"}]}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"30", " ", "n", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"L", " ", "\[Pi]"}], "+", 
          RowBox[{"2", " ", "L", " ", "n", " ", "\[Pi]"}]}], ")"}]}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
    RowBox[{"90", " ", 
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"L", " ", "\[Pi]"}], "+", 
        RowBox[{"4", " ", "L", " ", "n", " ", "\[Pi]"}]}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.591525313707946*^9, 3.5915258316495705`*^9, 
  3.5915287384918327`*^9, 3.591528783962433*^9, 3.591799068691291*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "3"}], " ", 
   RowBox[{"Log", "[", "\[Beta]", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "120"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"400", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"532", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox["q", "2"], " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "+", 
     RowBox[{"352", " ", 
      SuperscriptBox["q", "4"], " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"]}], 
     "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["q", "4"], " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"4", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "-", 
     FractionBox[
      RowBox[{"240", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"Coth", "[", 
        FractionBox[
         RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "\[Beta]"], "-", 
     FractionBox[
      RowBox[{"240", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"Coth", "[", 
        FractionBox[
         RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "\[Beta]"], "-", 
     FractionBox[
      RowBox[{"240", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"Coth", "[", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], 
      "\[Beta]"], "-", 
     RowBox[{"210", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Csch", "[", 
        FractionBox[
         RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"]}], "+", 
     RowBox[{"360", " ", 
      SuperscriptBox["q", "4"], " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Csch", "[", 
        FractionBox[
         RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"]}], "-", 
     RowBox[{"600", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Csch", "[", 
        FractionBox[
         RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"]}], "+", 
     RowBox[{"90", " ", 
      SuperscriptBox["q", "4"], " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"4", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Csch", "[", 
        FractionBox[
         RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{"660", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"Coth", "[", 
        FractionBox[
         RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         FractionBox[
          RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"]}], "\[Beta]"], 
     "-", 
     FractionBox[
      RowBox[{"1200", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"Cosh", "[", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
       RowBox[{"Coth", "[", 
        FractionBox[
         RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         FractionBox[
          RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"]}], "\[Beta]"], 
     "-", 
     FractionBox[
      RowBox[{"240", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"Cosh", "[", 
        FractionBox[
         RowBox[{"3", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         FractionBox[
          RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "3"]}], "\[Beta]"], 
     "+", 
     FractionBox[
      RowBox[{"960", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"Cosh", "[", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
       RowBox[{"Cosh", "[", 
        FractionBox[
         RowBox[{"3", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         FractionBox[
          RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "3"]}], "\[Beta]"], 
     "-", 
     FractionBox[
      RowBox[{"180", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"Cosh", "[", 
        FractionBox[
         RowBox[{"5", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         FractionBox[
          RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "3"]}], "\[Beta]"], 
     "-", 
     FractionBox[
      RowBox[{"480", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"Csch", "[", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], 
      "\[Beta]"], "-", 
     RowBox[{"120", " ", 
      SuperscriptBox["q", "4"], " ", 
      RowBox[{"Coth", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Csch", "[", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"]}], 
     "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["q", "4"], " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"4", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Csch", "[", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"]}], 
     "-", 
     FractionBox[
      RowBox[{"120", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"Coth", "[", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         FractionBox[
          RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"]}], 
      "\[Beta]"], "+", 
     FractionBox[
      RowBox[{"240", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"Cosh", "[", 
        FractionBox[
         RowBox[{"4", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         FractionBox[
          RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "3"]}], 
      "\[Beta]"], "-", 
     FractionBox[
      RowBox[{"120", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"Cosh", "[", 
        FractionBox[
         RowBox[{"6", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         FractionBox[
          RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "3"]}], 
      "\[Beta]"], "+", 
     RowBox[{"480", " ", 
      RowBox[{"Log", "[", "\[Beta]", "]"}]}], "-", 
     FractionBox[
      RowBox[{"120", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         FractionBox[
          RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"], " ", 
       RowBox[{"Sinh", "[", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], 
      "\[Beta]"], "+", 
     FractionBox[
      RowBox[{"360", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         FractionBox[
          RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"], " ", 
       RowBox[{"Sinh", "[", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], 
      "\[Beta]"], "-", 
     FractionBox[
      RowBox[{"480", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"Cosh", "[", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         FractionBox[
          RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"], " ", 
       RowBox[{"Sinh", "[", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], 
      "\[Beta]"], "-", 
     FractionBox[
      RowBox[{"90", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         FractionBox[
          RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "4"], " ", 
       RowBox[{"Sinh", "[", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], 
      "\[Beta]"], "+", 
     FractionBox[
      RowBox[{"360", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"Cosh", "[", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         FractionBox[
          RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "4"], " ", 
       RowBox[{"Sinh", "[", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], 
      "\[Beta]"], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["q", "4"], " ", 
      RowBox[{"Csch", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
      RowBox[{"Sinh", "[", 
       FractionBox[
        RowBox[{"3", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "-", 
     RowBox[{"90", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Csch", "[", 
        FractionBox[
         RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "3"], " ", 
      RowBox[{"Sinh", "[", 
       FractionBox[
        RowBox[{"3", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "+", 
     RowBox[{"360", " ", 
      SuperscriptBox["q", "4"], " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Csch", "[", 
        FractionBox[
         RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "3"], " ", 
      RowBox[{"Sinh", "[", 
       FractionBox[
        RowBox[{"3", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "+", 
     FractionBox[
      RowBox[{"90", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         FractionBox[
          RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "4"], " ", 
       RowBox[{"Sinh", "[", 
        FractionBox[
         RowBox[{"4", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], 
      "\[Beta]"], "-", 
     FractionBox[
      RowBox[{"360", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"Cosh", "[", 
        FractionBox[
         RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         FractionBox[
          RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "4"], " ", 
       RowBox[{"Sinh", "[", 
        FractionBox[
         RowBox[{"4", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], 
      "\[Beta]"], "+", 
     FractionBox[
      RowBox[{"120", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         FractionBox[
          RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"], " ", 
       RowBox[{"Sinh", "[", 
        FractionBox[
         RowBox[{"4", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], 
      "\[Beta]"], "-", 
     RowBox[{"90", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Csch", "[", 
        FractionBox[
         RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "3"], " ", 
      RowBox[{"Sinh", "[", 
       FractionBox[
        RowBox[{"5", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "+", 
     FractionBox[
      RowBox[{"90", " ", "L", " ", "\[Pi]", " ", 
       SuperscriptBox["q", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Csch", "[", 
         FractionBox[
          RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "4"], " ", 
       RowBox[{"Sinh", "[", 
        FractionBox[
         RowBox[{"6", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], 
      "\[Beta]"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.591525313707946*^9, 3.5915258316495705`*^9, 
  3.5915287384918327`*^9, 3.591528783962433*^9, 3.5917990688532963`*^9}]
}, Closed]],

Cell["\<\
The order upto which we want the high-temperature expansion can be changed \
from 4 above to higher values. \
\>", "Text",
 CellChangeTimes->{{3.5926584763651733`*^9, 3.5926585236078753`*^9}}],

Cell[TextData[{
 "\n\[LineSeparator]\nExtracting the coefficient of the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["q", "2"], ")"}], TraditionalForm]]],
 " term"
}], "Text",
 CellChangeTimes->{{3.591525144328258*^9, 3.591525178524214*^9}, {
   3.591530439540127*^9, 3.5915304445154114`*^9}, 3.591531448783852*^9, 
   3.591799464592619*^9},
 FontFamily->"Arial",
 FontWeight->"Bold"],

Cell["Renyi Entropy", "Text",
 CellChangeTimes->{{3.591530390411317*^9, 3.591530397130701*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"Ren", ",", 
    SuperscriptBox["q", "2"]}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.591525034409971*^9, 3.591525052206989*^9}, {
   3.5915257497788877`*^9, 3.591525754239143*^9}, {3.591530359419544*^9, 
   3.591530364900858*^9}, {3.5915304018399706`*^9, 3.591530403719078*^9}, {
   3.5915335543922863`*^9, 3.5915335797527366`*^9}, 3.591533623216223*^9, {
   3.5915368093754606`*^9, 3.591536813618703*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["n", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["n", "2"]}], ")"}], " ", 
    RowBox[{"Cosh", "[", 
     FractionBox[
      RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox[
     RowBox[{"Csch", "[", 
      FractionBox[
       RowBox[{"L", " ", "\[Pi]"}], 
       RowBox[{"n", " ", "\[Beta]"}]], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Sinh", "[", 
      FractionBox[
       RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "2"]}]}], 
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]]], "Output",
 CellChangeTimes->{
  3.591525116157647*^9, 3.591525361548682*^9, 3.591525846889442*^9, 
   3.591528758090953*^9, 3.5915287898767715`*^9, 3.5915304065452394`*^9, {
   3.5915335725813265`*^9, 3.5915335805297813`*^9}, 3.591533623909262*^9, {
   3.591536810472523*^9, 3.591536814126732*^9}, 3.591799069887994*^9}]
}, Open  ]],

Cell["Entanglement Entropy", "Text",
 CellChangeTimes->{{3.59153042071105*^9, 3.5915304248272853`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"Ent", ",", 
     SuperscriptBox["q", "2"]}], "]"}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.591525034409971*^9, 3.591525052206989*^9}, {
  3.5915257497788877`*^9, 3.591525754239143*^9}, {3.591530359419544*^9, 
  3.591530364900858*^9}, {3.5915304018399706`*^9, 3.591530403719078*^9}, {
  3.5915304554780383`*^9, 3.5915304560180693`*^9}, {3.591533586298111*^9, 
  3.591533588682247*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["10", "3"], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   RowBox[{"Cosh", "[", 
    FractionBox[
     RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], "-", 
  FractionBox[
   RowBox[{"4", " ", "L", " ", "\[Pi]", " ", 
    RowBox[{"Coth", "[", 
     FractionBox[
      RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}], 
   "\[Beta]"]}]], "Output",
 CellChangeTimes->{{3.5915304509927816`*^9, 3.5915304592232523`*^9}, 
   3.591533590037325*^9, 3.591799070238366*^9}]
}, Open  ]],

Cell[TextData[{
 "\n\nExtracting the coefficient of the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["q", "4"], ")"}], TraditionalForm]]],
 " term"
}], "Text",
 CellChangeTimes->{{3.591525144328258*^9, 3.591525178524214*^9}, {
  3.591530439540127*^9, 3.5915304445154114`*^9}, {3.5915304949882984`*^9, 
  3.5915304950803037`*^9}, {3.5915318184529963`*^9, 3.591531819089032*^9}, {
  3.5926585697135124`*^9, 3.5926585706765676`*^9}},
 FontFamily->"Arial",
 FontWeight->"Bold"],

Cell["Renyi Entropy", "Text",
 CellChangeTimes->{{3.591530390411317*^9, 3.591530397130701*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"Ren", ",", 
    SuperscriptBox["q", "4"]}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.591525034409971*^9, 3.591525052206989*^9}, {
  3.5915257497788877`*^9, 3.591525754239143*^9}, {3.591530359419544*^9, 
  3.591530364900858*^9}, {3.5915304018399706`*^9, 3.591530403719078*^9}, {
  3.591530498470497*^9, 3.591530498549502*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"3840", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox["n", "3"]}]], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Csch", "[", 
     FractionBox[
      RowBox[{"L", " ", "\[Pi]"}], 
      RowBox[{"n", " ", "\[Beta]"}]], "]"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"Sech", "[", 
     FractionBox[
      RowBox[{"L", " ", "\[Pi]"}], 
      RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1917"}], "-", 
        RowBox[{"130", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"147", " ", 
         SuperscriptBox["n", "4"]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"213", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["n", "4"]}]}], ")"}], " ", 
         RowBox[{"Cosh", "[", 
          FractionBox[
           RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}]}], 
       ")"}], " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"843", "-", 
        RowBox[{"90", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"147", " ", 
         SuperscriptBox["n", "4"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "281"}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["n", "4"]}]}], ")"}], " ", 
         RowBox[{"Cosh", "[", 
          FractionBox[
           RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}]}], 
       ")"}], " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"3", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"4", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Cosh", "[", 
        FractionBox[
         RowBox[{"L", " ", "\[Pi]"}], 
         RowBox[{"n", " ", "\[Beta]"}]], "]"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "79"}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["n", "4"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"31", "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["n", "4"]}]}], ")"}], " ", 
         RowBox[{"Cosh", "[", 
          FractionBox[
           RowBox[{"2", " ", "L", " ", "\[Pi]"}], 
           RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["n", "4"]}]}], ")"}], " ", 
         RowBox[{"Cosh", "[", 
          FractionBox[
           RowBox[{"4", " ", "L", " ", "\[Pi]"}], 
           RowBox[{"n", " ", "\[Beta]"}]], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "363"}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["n", "2"]}], "-", 
        RowBox[{"147", " ", 
         SuperscriptBox["n", "4"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"121", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["n", "4"]}]}], ")"}], " ", 
         RowBox[{"Cosh", "[", 
          FractionBox[
           RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}]}], 
       ")"}], " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"5", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"147", " ", 
         SuperscriptBox["n", "4"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["n", "4"]}]}], ")"}], " ", 
         RowBox[{"Cosh", "[", 
          FractionBox[
           RowBox[{"2", " ", "L", " ", "\[Pi]"}], "\[Beta]"], "]"}]}]}], 
       ")"}], " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"7", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
     RowBox[{"4800", " ", "n", " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sinh", "[", 
        FractionBox[
         RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "3"], " ", 
      RowBox[{"Sinh", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
     RowBox[{"4800", " ", "n", " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sinh", "[", 
        FractionBox[
         RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "3"], " ", 
      RowBox[{"Sinh", "[", 
       FractionBox[
        RowBox[{"3", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}]}], "+", 
     RowBox[{"1920", " ", "n", " ", 
      RowBox[{"Cosh", "[", 
       FractionBox[
        RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sinh", "[", 
        FractionBox[
         RowBox[{"L", " ", "\[Pi]"}], "\[Beta]"], "]"}], "3"], " ", 
      RowBox[{"Sinh", "[", 
       FractionBox[
        RowBox[{"5", " ", "L", " ", "\[Pi]"}], 
        RowBox[{"n", " ", "\[Beta]"}]], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.591525116157647*^9, 3.591525361548682*^9, 
  3.591525846889442*^9, 3.591528758090953*^9, 3.5915287898767715`*^9, 
  3.5915304065452394`*^9, 3.591531365484088*^9, 3.591799355403963*^9}]
}, Open  ]],

Cell["Entanglement Entropy", "Text",
 CellChangeTimes->{{3.59153042071105*^9, 3.5915304248272853`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Ent", ",", 
      SuperscriptBox["q", "4"]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Beta]", "\[Rule]", 
      RowBox[{"1", "/", "T"}]}], "}"}]}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.591525034409971*^9, 3.591525052206989*^9}, {
  3.5915257497788877`*^9, 3.591525754239143*^9}, {3.591530359419544*^9, 
  3.591530364900858*^9}, {3.5915304018399706`*^9, 3.591530403719078*^9}, {
  3.5915304554780383`*^9, 3.5915304560180693`*^9}, {3.5915305051898813`*^9, 
  3.5915305064249525`*^9}, {3.5915334563036757`*^9, 3.5915335106407833`*^9}, {
  3.591533596430691*^9, 3.5915335969997234`*^9}, {3.591799381956149*^9, 
  3.591799408414187*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["49", "5"], "+", 
  RowBox[{
   FractionBox["14", "15"], " ", 
   RowBox[{"Cosh", "[", 
    RowBox[{"2", " ", "L", " ", "\[Pi]", " ", "T"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["4", "15"], " ", 
   RowBox[{"Cosh", "[", 
    RowBox[{"4", " ", "L", " ", "\[Pi]", " ", "T"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["21", "2"], " ", "L", " ", "\[Pi]", " ", "T", " ", 
   RowBox[{"Csch", "[", 
    RowBox[{"L", " ", "\[Pi]", " ", "T"}], "]"}], " ", 
   RowBox[{"Sech", "[", 
    RowBox[{"L", " ", "\[Pi]", " ", "T"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sech", "[", 
     RowBox[{"L", " ", "\[Pi]", " ", "T"}], "]"}], "2"]}], "-", 
  RowBox[{"6", " ", "L", " ", "\[Pi]", " ", "T", " ", 
   SuperscriptBox[
    RowBox[{"Sech", "[", 
     RowBox[{"L", " ", "\[Pi]", " ", "T"}], "]"}], "2"], " ", 
   RowBox[{"Sinh", "[", 
    RowBox[{"2", " ", "L", " ", "\[Pi]", " ", "T"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "L", " ", "\[Pi]", " ", "T", " ", 
   SuperscriptBox[
    RowBox[{"Sech", "[", 
     RowBox[{"L", " ", "\[Pi]", " ", "T"}], "]"}], "2"], " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"L", " ", "\[Pi]", " ", "T"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.5915304509927816`*^9, 3.5915304592232523`*^9}, 
   3.591530507937039*^9, {3.591533461783989*^9, 3.591533511325823*^9}, 
   3.5915335989318333`*^9, 3.591799357591223*^9, {3.59179939386275*^9, 
   3.591799414460882*^9}}]
}, Open  ]],

Cell[TextData[{
 "\nThe above functions \[OpenCurlyQuote]",
 StyleBox["Ren",
  FontFamily->"Courier New",
  FontWeight->"Bold"],
 "\[CloseCurlyQuote] and \[OpenCurlyQuote]",
 StyleBox["Ent",
  FontFamily->"Courier New",
  FontWeight->"Bold"],
 "\[CloseCurlyQuote] can be used to extract finite size corrections upto any \
order in the high-temperature expansion."
}], "Text",
 CellChangeTimes->{{3.59264809799813*^9, 3.592648179238029*^9}, 
   3.5926582016794624`*^9}]
}, Open  ]]
},
WindowSize->{1350, 673},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{612, 792}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (November 20, 2012)",
StyleDefinitions->FrontEnd`FileName[{
   ParentDirectory[
    ParentDirectory[
     ParentDirectory[]]], "Programs", "Wolfram Research", "Mathematica", 
   "9.0", "SystemFiles", "FrontEnd", "StyleSheets", "Creative"}, 
  "NaturalColor.nb", CharacterEncoding -> "WindowsANSI"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 214, 5, 32, "Subtitle"],
Cell[796, 29, 279, 9, 38, "Text"],
Cell[1078, 40, 1799, 48, 146, "Input"],
Cell[2880, 90, 123, 1, 38, "Text"],
Cell[3006, 93, 469, 14, 49, "Input"],
Cell[3478, 109, 111, 1, 38, "Text"],
Cell[3592, 112, 472, 13, 49, "Input"],
Cell[4067, 127, 435, 7, 63, "Text"],
Cell[CellGroupData[{
Cell[4527, 138, 1669, 45, 148, "Input"],
Cell[6199, 185, 43127, 1255, 6297, "Output"],
Cell[49329, 1442, 13165, 363, 2788, "Output"]
}, Closed]],
Cell[62509, 1808, 202, 4, 33, "Text"],
Cell[62714, 1814, 409, 12, 117, "Text"],
Cell[63126, 1828, 95, 1, 38, "Text"],
Cell[CellGroupData[{
Cell[63246, 1833, 495, 9, 55, "Input"],
Cell[63744, 1844, 1092, 31, 87, "Output"]
}, Open  ]],
Cell[64851, 1878, 103, 1, 38, "Text"],
Cell[CellGroupData[{
Cell[64979, 1883, 502, 11, 55, "Input"],
Cell[65484, 1896, 519, 15, 85, "Output"]
}, Open  ]],
Cell[66018, 1914, 498, 13, 92, "Text"],
Cell[66519, 1929, 95, 1, 38, "Text"],
Cell[CellGroupData[{
Cell[66639, 1934, 414, 8, 55, "Input"],
Cell[67056, 1944, 6597, 192, 298, "Output"]
}, Open  ]],
Cell[73668, 2139, 103, 1, 38, "Text"],
Cell[CellGroupData[{
Cell[73796, 2144, 774, 17, 55, "Input"],
Cell[74573, 2163, 1497, 38, 109, "Output"]
}, Open  ]],
Cell[76085, 2204, 468, 13, 64, "Text"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Mathematica files/renyi.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     57713,       1298]
NotebookOptionsPosition[     56095,       1243]
NotebookOutlinePosition[     56740,       1265]
CellTagsIndexPosition[     56697,       1262]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Plots of Renyi entropies", "Subtitle",
 CellChangeTimes->{{3.5926241955714397`*^9, 3.5926242119863577`*^9}},
 FontFamily->"Bitstream Vera Sans",
 FontSize->16],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", "\[Beta]_", "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "\[Pi]"}], " ", "\[Beta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z1", "[", "y_", "]"}], ":=", "y"}], ";", 
  RowBox[{
   RowBox[{"z2", "[", "y_", "]"}], ":=", 
   RowBox[{"1", "-", "y"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.589016099577816*^9, 3.589016099578521*^9}, {
   3.589016145194503*^9, 3.589016146114662*^9}, {3.589016199249304*^9, 
   3.589016205649694*^9}, {3.5890269692293262`*^9, 3.589026969876667*^9}, {
   3.589027098555911*^9, 3.5890271077801723`*^9}, {3.589029059592988*^9, 
   3.5890290663534184`*^9}, {3.589078344112481*^9, 3.589078344705282*^9}, 
   3.591788136898589*^9, {3.591788172874278*^9, 3.591788177522231*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculating the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["W", "2"], "2"], TraditionalForm]]],
 " integral "
}], "Subsection",
 CellChangeTimes->{3.589112355189145*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wi2", "[", 
    RowBox[{"k_", ",", "n_", ",", "y_", ",", "\[Beta]_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"EllipticTheta", "[", 
     RowBox[{"1", ",", 
      RowBox[{"\[Pi]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"I", " ", "z"}], "+", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["k", "n"]}], ")"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", 
             FractionBox["k", "n"]}]}], ")"}], "y"}]}], ")"}]}], ",", 
      RowBox[{"q", "[", "\[Beta]", "]"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"EllipticTheta", "[", 
        RowBox[{"1", ",", 
         RowBox[{"\[Pi]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"I", " ", "z"}], "+", " ", "y"}], ")"}]}], ",", 
         RowBox[{"q", "[", "\[Beta]", "]"}]}], "]"}], "^", 
       RowBox[{"(", 
        RowBox[{"k", "/", "n"}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"EllipticTheta", "[", 
        RowBox[{"1", ",", 
         RowBox[{"\[Pi]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"I", " ", "z"}], "+", "1", "-", "y"}], ")"}]}], ",", 
         RowBox[{"q", "[", "\[Beta]", "]"}]}], "]"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"k", "/", "n"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W2", "[", 
    RowBox[{"k_", ",", "n_", ",", "x_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"wi2", "[", 
      RowBox[{"k", ",", "n", ",", "x", ",", "\[Beta]", ",", "z"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "\[Beta]"}], "}"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "300"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "6"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.589016022155952*^9, 3.589016022156365*^9}, {
   3.589016164187436*^9, 3.5890161661150303`*^9}, {3.589016218682798*^9, 
   3.58901624343573*^9}, {3.589016384354504*^9, 3.589016387866501*^9}, {
   3.589016431722046*^9, 3.589016431920951*^9}, {3.589016698768466*^9, 
   3.589016709465229*^9}, {3.5890169332943373`*^9, 3.589016935030828*^9}, {
   3.589017226604909*^9, 3.589017227677285*^9}, {3.589025898496172*^9, 
   3.589025898934861*^9}, {3.589026071942851*^9, 3.589026075758556*^9}, 
   3.589026543227935*^9, {3.589026599803297*^9, 3.589026603291173*^9}, {
   3.589026915993026*^9, 3.589026916249366*^9}, {3.589029226211563*^9, 
   3.589029249067203*^9}, {3.5890327119602776`*^9, 3.5890327128962793`*^9}, {
   3.589032779118396*^9, 3.589032803064438*^9}, {3.589033227197983*^9, 
   3.5890332303959885`*^9}, {3.589076802751774*^9, 3.58907683468503*^9}, {
   3.5890768847455177`*^9, 3.5890769035435505`*^9}, 3.589077088606676*^9, {
   3.5890771884468513`*^9, 3.5890772119872923`*^9}, {3.5890773411555195`*^9, 
   3.589077365351162*^9}, {3.58907740407043*^9, 3.589077410591241*^9}, {
   3.5890774439753*^9, 3.5890774813061657`*^9}, {3.5890777641814623`*^9, 
   3.589077783790697*^9}, {3.5895316903116703`*^9, 3.5895316923349524`*^9}, 
   3.59178808667185*^9, {3.59178821642135*^9, 3.5917882250253572`*^9}, 
   3.591789292834393*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculating det(W(k,n))", "Subsection",
 CellChangeTimes->{{3.589112424750183*^9, 3.5891124431494303`*^9}}],

Cell[TextData[{
 "Using",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["W", "2"], "2"], "=", 
     RowBox[{"\[Tau]", " ", 
      SuperscriptBox[
       SubscriptBox["W", "1"], "1"]}]}]}], TraditionalForm]]],
 " we have following expression for the determinant of ",
 Cell[BoxData[
  FormBox["W", TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.591793411009534*^9, 3.591793442624259*^9}, {
  3.59179594303316*^9, 3.5917959742252893`*^9}, {3.59179724858504*^9, 
  3.5917972485851393`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"detW", "[", 
    RowBox[{"k_", ",", "n_", ",", "y_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    RowBox[{"W2", "[", 
     RowBox[{"k", ",", "n", ",", "y", ",", "\[Beta]"}], "]"}], "*", 
    FractionBox[
     RowBox[{"W2", "[", 
      RowBox[{"k", ",", "n", ",", "y", ",", "\[Beta]"}], "]"}], 
     "\[Beta]"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.591790003168104*^9, 3.591790018634492*^9}, 
   3.591793453295594*^9}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculating Renyi Entropy ",
 StyleBox["(using equation 4.1 and 4.2)",
  FontFamily->"Arial",
  FontWeight->"Plain"]
}], "Subsection",
 CellChangeTimes->{{3.589115551258614*^9, 3.589115560962084*^9}, {
  3.5926580262344275`*^9, 3.592658045528531*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S2", "[", 
    RowBox[{"n_", ",", "y_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "-", "n"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"k", "=", "0"}], 
           RowBox[{"n", "-", "1"}]], 
          RowBox[{"detW", "[", 
           RowBox[{"k", ",", "n", ",", "y", ",", "\[Beta]"}], "]"}]}], 
         "]"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", "\[Beta]"}], "]"}]}]}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5891152745484037`*^9, 3.5891154004801693`*^9}, {
   3.5891154469679327`*^9, 3.589115512503553*^9}, {3.589115956045492*^9, 
   3.589115960045486*^9}, 3.591788097324432*^9, 3.591788277818923*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S1", "[", 
    RowBox[{"n_", ",", "y_", ",", "\[Beta]_"}], "]"}], ":=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1", "-", "n"}]], 
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"Log", "[", 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"k", "=", "0"}], 
         RowBox[{"n", "-", "1"}]], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"EllipticTheta", "[", 
           RowBox[{"1", ",", 
            RowBox[{"\[Pi]", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", "y"}]}], ")"}]}], ",", 
            RowBox[{"q", "[", "\[Beta]", "]"}]}], "]"}], 
          RowBox[{
           FractionBox[
            RowBox[{"-", "k"}], "n"], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["k", "n"]}], ")"}]}]], 
         SuperscriptBox[
          RowBox[{"EllipticThetaPrime", "[", 
           RowBox[{"1", ",", "0", ",", 
            RowBox[{"q", "[", "\[Beta]", "]"}]}], "]"}], 
          RowBox[{
           FractionBox[
            RowBox[{"-", "k"}], "n"], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["k", "n"]}], ")"}]}]]]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.589115592292625*^9, 3.589115787518282*^9}, 
   3.589159505890255*^9, {3.589159552393937*^9, 3.5891595691951666`*^9}, {
   3.589159803070777*^9, 3.589159806955184*^9}, 3.5892523655632067`*^9, {
   3.591787972726036*^9, 3.591788029079053*^9}, 3.5917880997183933`*^9, 
   3.591788282813397*^9, {3.59178833678139*^9, 3.591788339917248*^9}, {
   3.591789788058793*^9, 3.5917897906897306`*^9}, {3.591790785165246*^9, 
   3.5917907861339693`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots", "Subsection",
 CellChangeTimes->{{3.591789265399034*^9, 3.591789270054202*^9}}],

Cell["\<\
Plots of n=2 Renyi entropies at \[Beta]=0.3, 0.5, 0.7 and 0.9\
\>", "Text",
 CellChangeTimes->{{3.589116389932302*^9, 3.589116431555393*^9}, {
  3.591797289263422*^9, 3.591797304351033*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"r1", "=", 
   RowBox[{"Quiet", "[", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"S1", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.3"}], "]"}], "+", 
         RowBox[{"S2", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.3"}], "]"}]}], ",", " ", 
        RowBox[{
         RowBox[{"S1", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.5"}], "]"}], "+", 
         RowBox[{"S2", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.5"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"S1", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.7"}], "]"}], "+", 
         RowBox[{"S2", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.7"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"S1", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.9"}], "]"}], "+", 
         RowBox[{"S2", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.9"}], "]"}]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "[", 
            RowBox[{"Red", ",", "0.2"}], "]"}], ",", "Thick"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", "Thick"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "[", 
            RowBox[{"Green", ",", "0.5"}], "]"}], ",", "Thick"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Purple", ",", "Thick"}], "}"}]}], "}"}]}], ",", " ", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\[Beta]=0.3\>\"", ",", "\"\<\[Beta]=0.5\>\"", ",", 
         "\"\<\[Beta]=0.7\>\"", ",", "\"\<\[Beta]=0.9\>\""}], "}"}]}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "10"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.589115806248066*^9, 3.589115855362278*^9}, {
   3.589115927882873*^9, 3.589116030555522*^9}, {3.589116104307919*^9, 
   3.589116117739789*^9}, {3.589116178275422*^9, 3.589116202077051*^9}, 
   3.589116266587599*^9, {3.5891187475817337`*^9, 3.589118784188643*^9}, {
   3.589118825398511*^9, 3.5891188283405647`*^9}, {3.5891189519364777`*^9, 
   3.5891189604421577`*^9}, {3.589120090709259*^9, 3.589120098292287*^9}, {
   3.58912012897361*^9, 3.589120194702374*^9}, {3.589120394562776*^9, 
   3.589120394908386*^9}, {3.589120796138094*^9, 3.589120863144186*^9}, {
   3.589121082607264*^9, 3.5891211004888363`*^9}, {3.589122339127171*^9, 
   3.589122374087926*^9}, {3.589161428079831*^9, 3.5891614538510766`*^9}, {
   3.589163006904155*^9, 3.589163022223707*^9}, 3.589180507184689*^9, {
   3.5891805724325657`*^9, 3.5891805819597893`*^9}, {3.589180718351305*^9, 
   3.5891807185426283`*^9}, {3.589180763070369*^9, 3.589180807552369*^9}, 
   3.589180876547289*^9, 3.589181329484634*^9, {3.589198569262808*^9, 
   3.589198569433818*^9}, {3.5891986280911727`*^9, 3.589198677441995*^9}, {
   3.589198751491231*^9, 3.5891987587636466`*^9}, 3.5891988820126963`*^9, {
   3.5891989693476915`*^9, 3.589199011930127*^9}, {3.589252421256989*^9, 
   3.589252422744115*^9}, 3.59178810504218*^9, {3.591791255925527*^9, 
   3.591791257797275*^9}, {3.591791326454088*^9, 3.591791326661215*^9}, {
   3.591791478404623*^9, 3.5917914819886627`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rr1", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"r1", ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.01"}], ",", "1.01"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "4.3"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.589121106480641*^9, 3.5891211102115993`*^9}, 
   3.589122196699407*^9, {3.589122250715807*^9, 3.5891222798238*^9}, {
   3.5891223641133423`*^9, 3.589122365396531*^9}, {3.589163106010376*^9, 
   3.589163160681921*^9}, {3.5891805963875504`*^9, 3.589180605802217*^9}, 
   3.5891808247372017`*^9, {3.589180887161373*^9, 3.589180895552157*^9}, {
   3.58919809724481*^9, 3.5891981027011223`*^9}, {3.589198697944168*^9, 
   3.5891986980591745`*^9}, {3.589198833813939*^9, 3.589198833972948*^9}, {
   3.58925248071949*^9, 3.589252492375353*^9}, {3.5892542399961653`*^9, 
   3.589254242283413*^9}, {3.591791461572503*^9, 3.591791461739856*^9}, {
   3.5917915474448767`*^9, 3.5917915689392233`*^9}, {3.591793598797615*^9, 
   3.591793623341522*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {}, {
       RGBColor[0.8, 0., 0.], 
       Thickness[Large], 
       LineBox[CompressedData["
1:eJwVj38803kcx2eNYjZfdXUkoV0/VXfhVIveHyRc0uVHrkaWiFQqhKMprJTq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        "]]}, {
       RGBColor[0, 0, 1], 
       Thickness[Large], 
       LineBox[CompressedData["
1:eJwVjXk01Xkfx+/9Zd+ZFtRDyGiiZp7L2IrPF2WtyFWNriRRBqmEaSxlueiR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        "]]}, {
       RGBColor[0., 0.5, 0.], 
       Thickness[Large], 
       LineBox[CompressedData["
1:eJwVx3k81PkDx3EmchZCRa1zO7apdlF+JXpL5cgUERHl2MjRyk9yJCWprCK5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        "]]}, {
       RGBColor[0.5, 0, 0.5], 
       Thickness[Large], 
       LineBox[CompressedData["
1:eJwVkXk41HsDxRFXKJEiplDeItJCl1LuIRQl19aiIRIR7iSVypZQStKmUVlq
JInsFUm+tKCQpZQk0aXGMPOb389SUm+v94/znOfznOf8c858733OvlISEhIn
JvV/P+StFWCWsg2XF4asVNksX+2a6f5Sw50N+vzNWksJmeoFox46n9iB6LH4
+izSTKr6bGNtcEfcQWgbdC3ZkCpRfTqj++8adjhWW/0ocBz4L7FaFa62Rf04
TGyC2lZp/yKW82XjX8TFQY9XoHg/d4JA/tKYuTgeTol7m7s4P4j5sOaeEvYZ
fNPl/F7lMU7WduW2L6pLwk1jzmBz4HeS7p2auVn9Ak60MYOtl76Rudt2dco2
X0Rw/Evn3S1jJHWT7swncclQKRhoF84bIxoWQrsIMy7WfFiuXn50lFxdWXrc
RJwCD5XP8lm9IyRlHuhcdiqaHDr9IpuHiepMmcW+yumoe82ZMeo8TLh/NHhp
1WXgkRrLOPojQ14eNuDbqfNgRWU+6ZJmiHyIorTuCA+7pjz9dPQGTeyCaC3p
5kxsS/zmV2ZBk3qvsm1VcVlYTZt2Hj0rJlPZ1w6ket5C/J7WIKfVYrJhS+S5
I2bZkNH4GtXeQpFaO6s6I/FtrDlFlDsyROSZUbPJbXYe8v7sSjgSOkSkDUuc
40zu4m85j67RsUFipXuZs0s5H8H6shP64YPkCYudzaorQOEVJ7r3rIB4xQzL
26oXQ+JqndWhd3wS/bvvyoOTxSiNtaYigvnkRsTbRQtHiuHRs1hjQIFPPoU+
XCfVXILsJiY23O4r2Rl4LKwy7h5iFdtO13f1kyh+8FQD5h7Mmmo7dU72kwxf
b+5Vz/vYnDsnWW9FP/noaVMSavYApuK22YIzfcTdVUGwXFwGH7eeU1nO/5Id
5ilut9iPIM1rtNPS6CVGYy5bbdsewbogrMWwrYfIFSq5DNpWolRtRNX5TA8p
106wX2HyGB502PkHEj1ktnQkHisRaNXk50wRfST+vsUXBd41MOXaVD5S7SRv
amYor82owaqn1nPYme+JhSbn3Nn3NRiLMLbetOw9UXunn7jc8QnyExVY4/Yd
pNY260So+VO4eqcglfuW/GdJyhGpOc/RsnemfIj7a3L+1OiYi8tzuGluDAgc
byM/+1wO3Up6jm2KdZJWKW3kdbpSiK1MLYZmp/083N5KYmYkBCYxtai7csA0
mN1CepiInRpN9XhjmKNzSaWBpD70tjaKaYThiIuOTGE12WGQsf/yw0bQ2Xse
cFnVRCP9fcZ3cSNW/Xwz0KFMyJVox/Eqzybk6O7fkd9QSZI3/FWwyfwVOHKk
4ZJjOUlsV5/j+70ZyQc74matLCRVR/ijm8paYaHs2bNs5j4UJF9/EWXYjvL+
z8r2iQS5EQq/tL59QA8/Pk5hZzuUzl9WlM7tRV8RlbDDvxeSZaHTLqn3Q0lp
/7GG3V9R+Kg4+nkbH35v0/5oTBdiwc1rNT69fDSEb09Jvi9EckKslLSYjztB
tbu3NgkR5rYlbt30AQz7dJs+/ynE+m/f48mGAVjeMbazZ4vQbWRx7mHlAJKf
r275pEphWu6r9PxsAfSPKcjOshLj2IWybvv7AiTJ3d6yw0EM5sgNraGnAnCW
tnpfdROjY0MIT79XgArrx10SwWJk9c++dZs1iKp25xpOmhhr5nvc5Z0fBC9E
ds+pYTECrgxWXA4bQkKFIWsohYaig/LuvFNDmCZ3ItKCR6N4iqlCDXeSo7xm
RefS+M6JYQ+VDEHPf6fl40oa8TbqP9cNDoFntUJOpYeG/sRfWdvHhyDX09eQ
xafxqsjHniMrRIwct2sOTUN1blHaVR0htvgXDfAkGWQx683FbCHMfXa/6Ndm
YJsT1C8TIISDa/eQqx6DQY+LZ1lHhOAc1D7DXcbA6MXHj+uThZBTU7A8ac7g
bdSUk+6ZQlRUd9gstWYQtnLx0pAiIYpLdS+mbWSgKXB4G18lRMY8lm+TI4Oa
6wej0huF4P6SvFW5lYHPlmuLSjuFCD0l2e7rzmCqQvWrev7kLx3x/5i4Mbhb
3R/aPSaEI+URm+PBwDFUQWtEWgSOZEBWwy4GIwYr6uRURNDkWSan+zJI6d26
T2u+CIrpOdZz9zIwS4lQ+3OZCBYXUj/ZBDHots8kG81FcLSbN7IyjEGMVL2f
1yYRmqiivq4IBgvLhTNC3URI1dMqljzGoP4flfIzfiJkbtTaeyWaQZDOai/e
IRHyyne9Sj7OQOn9zqllsSK0fYlkDUzyvaS4osYLIgw3+z8+McnbrXO3f74u
gnEZd2L7ZH9ivFnie74IjYeqTjtEMcgoHM2ZXinCqJ3YUz+cwTpflpPOSxHi
f8QUKh1m8EXDcnxVhwjTK7KMa/czSGjZw3P4IsLx0mw9xo/B0pOJdj4jIlh3
/HB4xWbQuqaEPipF4Z1n37bhyb0P0u+unlOiUPSgsMZ+8p85t39Z3tKkMGau
epxjxqDSXUdQsYRCTvYCvdylDLxm2l1sMaOgeafisCWLgXQ9x+yLLQV1wx+l
AdIMbkcmf57YSsGKm3Q0ZoDGRuOKBGVfCk4z9eoTX9AQ8T8Z6R6g8ED7Wd7A
DRoXM2Q+rD0+mfveUFu6j4aJq0Gs8zkKHGFMouIaGp1yTgb+6RSWfc5XoCbE
iCShryPzKHiZ/Khh5YihfSgt/NJDCgKrBU6MqRjP9J/o3KmjkKaUJ8uxp+Df
87Whqp2CUpTrX4G1QkzjTj/45l8Ka+0Mnb7YDqJok/FcAU3hp2q9hEXqF7hI
uj37/ZtC9/tl9ziRU6r/B9XnSXE=
        "]]}}, {}}, AspectRatio -> 
    NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> False, 
    AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, Frame -> True, 
    Method -> {}, PlotRange -> {{-0.01, 1.01}, {-2, 4.3}}, PlotRangeClipping -> 
    True, PlotRangePadding -> {
      Scaled[0.02], 
      Scaled[0.02]}],
   TemplateBox[{
    "\"\[Beta]=0.3\"", "\"\[Beta]=0.5\"", "\"\[Beta]=0.7\"", 
     "\"\[Beta]=0.9\""}, "LineLegend", DisplayFunction -> (StyleBox[
      StyleBox[
       PaneBox[
        TagBox[
         GridBox[{{
            TagBox[
             GridBox[{{
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.8, 0., 0.], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.8, 0., 0.], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                 ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 0, 1], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 0, 1], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                 ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0., 0.5, 0.], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0., 0.5, 0.], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                 ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5, 0, 0.5], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5, 0, 0.5], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                 ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
              GridBoxAlignment -> {
               "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {
               "Columns" -> {{False}}, "Rows" -> {{False}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
             "Grid"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
        Alignment -> Left, AppearanceElements -> None, 
        ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
       LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times"}, 
      Background -> Automatic, StripOnInput -> False]& ), Editable -> True, 
    InterpretationFunction :> (RowBox[{"LineLegend", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.8`", ",", "0.`", ",", "0.`"}], "]"}], ",", 
                 RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
                 RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.`", ",", "0.5`", ",", "0.`"}], "]"}], ",", 
                 RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], ",", 
                 RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
           RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
         RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.5917884211739063`*^9, 3.5917909507858458`*^9, 3.591791300415309*^9, 
   3.591791367875628*^9, 3.591791462520733*^9, {3.591791521374722*^9, 
   3.591791569563528*^9}, 3.5917934811391573`*^9, {3.5917936001303453`*^9, 
   3.591793623803369*^9}, 3.591810228927569*^9}]
}, Open  ]],

Cell["\<\
Plots of n=2, 3, 4 and 5 Renyi entropies at \[Beta]=0.6\
\>", "Text",
 CellChangeTimes->{{3.589116451355783*^9, 3.5891164960679197`*^9}, {
  3.5917932665568447`*^9, 3.591793270963101*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"r2", "=", 
   RowBox[{"Quiet", "[", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"S1", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.6"}], "]"}], "+", 
         RowBox[{"S2", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.6"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"S1", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.6"}], "]"}], "+", 
         RowBox[{"S2", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.6"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"S1", "[", 
          RowBox[{"4", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.6"}], "]"}], "+", 
         RowBox[{"S2", "[", 
          RowBox[{"4", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.6"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"S1", "[", 
          RowBox[{"5", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.6"}], "]"}], "+", 
         RowBox[{"S2", "[", 
          RowBox[{"5", ",", 
           FractionBox[
            RowBox[{"1", "-", "L"}], "2"], ",", "0.6"}], "]"}]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "0.00000001", ",", "1"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "[", 
            RowBox[{"Red", ",", "0.1"}], "]"}], ",", "Thick"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", "Thick"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Darker", "[", 
            RowBox[{"Green", ",", "0.5"}], "]"}], ",", "Thick"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Purple", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)=2\>\"", ",", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)=3\>\"", ",", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)=4\>\"", ",", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)=5\>\""}], "}"}]}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "10"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.589115806248066*^9, 3.589115855362278*^9}, {
   3.589115927882873*^9, 3.589116030555522*^9}, {3.589116104307919*^9, 
   3.589116117739789*^9}, {3.589116178275422*^9, 3.589116202077051*^9}, 
   3.589116266587599*^9, {3.589116325043326*^9, 3.589116347746841*^9}, 
   3.589116871424335*^9, {3.5891170940469522`*^9, 3.5891170991595488`*^9}, {
   3.58911861594944*^9, 3.5891186401252728`*^9}, {3.589118698052267*^9, 
   3.589118736230152*^9}, {3.589118839838253*^9, 3.589118842918191*^9}, {
   3.589119001994429*^9, 3.589119008618606*^9}, {3.589121207660692*^9, 
   3.589121241284844*^9}, 3.589121448118041*^9, {3.589121605932527*^9, 
   3.5891216126380033`*^9}, {3.589121834153679*^9, 3.589121837867228*^9}, {
   3.589122450204533*^9, 3.589122462127007*^9}, {3.5891225017212152`*^9, 
   3.589122503688983*^9}, {3.589163828882832*^9, 3.589163858218032*^9}, {
   3.5891644197749977`*^9, 3.589164420277152*^9}, {3.589165281032971*^9, 
   3.5891652838648243`*^9}, 3.589175111621759*^9, {3.589178482774716*^9, 
   3.589178484253084*^9}, 3.58917974919081*^9, 3.58918024197845*^9, {
   3.5891803016818113`*^9, 3.589180303377048*^9}, {3.589181025077352*^9, 
   3.58918105991063*^9}, {3.589181129109215*^9, 3.589181152062492*^9}, {
   3.5891981349529667`*^9, 3.5891981398002443`*^9}, 3.5891983347353935`*^9, {
   3.58919846491984*^9, 3.5891984650858493`*^9}, {3.5891992926951857`*^9, 
   3.5891993667354207`*^9}, {3.589252794246585*^9, 3.5892528061028214`*^9}, {
   3.5892532028998623`*^9, 3.589253214291737*^9}, 3.589253373434555*^9, {
   3.5917887004748287`*^9, 3.591788702457738*^9}, {3.591791598173295*^9, 
   3.591791610347974*^9}, {3.5917917369319057`*^9, 3.591791754963238*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rr2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"r2", ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0"}], ",", "1.01"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.589122114724739*^9, 3.5891221182770863`*^9}, {
   3.589122151546823*^9, 3.5891221810029507`*^9}, 3.5891224710810947`*^9, {
   3.5891795721850767`*^9, 3.589179572528535*^9}, 3.589179668864435*^9, {
   3.589180213020775*^9, 3.589180235716825*^9}, {3.589198482549848*^9, 
   3.5891984830498767`*^9}, {3.589252791533546*^9, 3.589252810994719*^9}, {
   3.58925297976985*^9, 3.58925303887289*^9}, {3.589253185791585*^9, 
   3.589253198176344*^9}, 3.589253348135043*^9, {3.589254176116995*^9, 
   3.589254179667626*^9}, 3.591788126715067*^9, {3.59178854366485*^9, 
   3.591788556447926*^9}, {3.591791200358521*^9, 3.591791212829647*^9}, {
   3.59179363367004*^9, 3.591793653101375*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {}, {
       RGBColor[0.9, 0., 0.], 
       Thickness[Large], 
       LineBox[CompressedData["
1:eJwVVHs01PkDRexPDxqpZVLRrweVHiJbolsiUvHLSqzyClnpJZT09kylVYxH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        "]]}, {
       RGBColor[0, 0, 1], 
       Thickness[Large], 
       LineBox[CompressedData["
1:eJwVkns41HkDxZE2ahWrLZdIqaUiSmlX6ZQtibBkUcqlSFG5xbqEMKWICilC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        "]]}, {
       RGBColor[0., 0.5, 0.], 
       Thickness[Large], 
       LineBox[CompressedData["
1:eJwVkXk41HsDxW1d6qartI266q1bJFlSKqrTq5IorbZIdhWpKEslWYpslSIx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        "]]}, {
       RGBColor[0.5, 0, 0.5], 
       Thickness[Large], 
       LineBox[CompressedData["
1:eJwVjnk41PkDx1USbUR2t0bl2JKzhKiUfVuryNWmTY4tEh3YDteSK0yyHayS
ylEpM1SOoSiSTyrU5Aq1rpWjkWPmO4MxX0n8+v3xfl7P64/X87w1vI47+cyV
kpIK/bb/s/cTlRs+uBd52/2PrmNLP/P7ciFW8w932Nl55M7UST0rvKkb+dHd
DxZeATF7dL+SVs+zKzqZQVh8nRsuTJ4ib0+GTb1wDwfdzpINKZ8kh6tM/J0Z
MQgQh+4ssKcJ7/W6Ti6TiUCZVwefakiId7OWLURnobXA0mxo9QTp61Ave+B+
HhuehCc37xCTA/0Mbe3aRCxp8wqOShgnouC/7RwZyWgM5E+FdY4Rg6n5cbKN
l3BRN9iw7+cxciwqtvw5MwWhOh6hbYWjJH/u7GiEWSrMT7oJ1umPEn58uM5G
0VVcjL02ZFwsIn5JQdfuu6fDXtis4JYnJPeURxt9lDJRrlFe6vSRIsNX/1yg
XnsDPV0NlclaFNnwm/EWW0YWdAylGTpv+OT3S6POWuIsbPgcoZmiwyeBrYUB
0o23YfZY7OCWNEKKXfTvVTKz0RdxxejIsWHSnDZcne7BQmKjSkbawBAZ7crt
DTVjY38OYwV9cIisP6DJMBblQKVpoP2O/yApPKqakON+H9qHOgJV8wdIw/2u
O0zTPFCCcF7qtgFCCdLIAaV8tEixpqd7eGRdwFJ6eW0BglZTZv1qPOJsLmts
wyjC4R2ZefLl/eTQ/k/PSuOLkG23cTXXp5+ERNc4aoqLcKWpYcJbuZ9cqWL6
zm0sxg626uH2wD7Sum3O7QrmQ5xKZ709Z91LPh7qMdAbewieqvyxqdkeIj5L
nl73KIGoJZ1XXNZDlLmR7SFmpfBU+09Su76HODlOKRqKHqG93vrLfpdu8tZ5
PJrl/gRug3rZaTc6iIV2RoRN8xMob9YW/aDZQTifrcJGbCqw599jRcb57SQx
IzXA0PQp1KR36y1/3kbs+zb7PFUkGHJY4KP+9T35aGrBGvaqAiva+IRiQQvx
fB5/bu6yaoSuLXddHPuGLNPrlP19dzUmrTc+ZDVxSdNlg7OsxGpEMezCTqpz
CXza4mzm1+And2ZJwotXRFVWNzJxrAZTFisze36sIV0O9cdV6l8hgm3xxJb/
jLi0K+8xiq2D50q5lxc5eWST1PbYK2V1sK93sB+JvEeWaYUWTorqIH1M8bix
Qy5pC+qSIx71WFR22c5t9A5xUWRV2pk34LR1msmHzFTiam2q7TPZiGuMjbpn
bscj3y3vq92jt0DIB85ruwcoeNXQFLX2HWzTiSr/6Gss1F06T53uRBPj83dO
QZ3g2HxVlL7Xi5J2VcOiWB56um0VLjN4YDt7RpVz+JCf5MVUNw9CoUttTd36
MUT41T337h2EkmFaVSXGwO8unictGoRRt/7NQscxcKujz1jKD8H3/cDkef8x
JFxm/E2shyCebZtZmzsGaQOHf8oqhuCltH5okdo4pnwe3shnD8N5qHTFm4Vi
+LanfbAvGcaM5jXalyFGu32MOv/FMLqSDCZktMV4bOx4W7d3GPXxfjyjbWIE
zxlk5Swfwa0XTOO90WKIMpbnZ/0zAkuTbk7RmBifWmKfXDnFh/6u4lRuywQy
9NkH7yfwEcFbuGV+7wSczrz+riqVj6bMTx3G1AQqTRX/4BfzkVV4552vrASp
1zOnLUe+9X+yzNZtlcDK47G5yF0AgU22r+stCaYedfLm+wqgotGTdSpPAo7i
7MXloQLorFrqFfNYghXPt3VvTxHA2pFjv7lJgvHVLVGZdQJYOUppq89IkBsp
WfOgQwD/fJXULXI09r9nNL4aFMDypI2F/vc0uGc91cTSFGbOuJUE69A43RNX
K6dMQYUsjGs0pmG6Oee4mgYFQc/0EpE5jdvDAmJrTuHuzQEZz100XH5VOuJp
R6FAPWyi2I2GQsYGxRBXCmsOum8tPUjjpXjv4/OHKbx/UL/PxJ/GKYdwz6xg
Ck0t0YxFJ2isZ9+QfRRHIWypygPvv2gMzFRx6pIpcNkPF2hE0djFkZ0zmU/h
xx/CXf47T0NGTv+ufAUFK9ma6F+SaVQc2LlrFZdC2S4ri7fpNALKAz5vaqOw
OL2fYXKLhrZyapbjAIXSvi+RNXdodPuV7fAWU3Ds9HX0Y9NIedk1GjZXiEd7
OGekc2nYrpRKS1IUwuidTIr7N5cKWWXJUhWiruNDiX0OjdKG7cPl+kJ8f1wq
PS+bhr+W76UmMyHkWm+dmr5J46fTF80GbISQN9XLNr1O4982Tt8XZyEs7g42
ZCbRuGDYek7JRwjR/orV07E0LM/RRlqBQkxbJJ4ICaAx2afSuTVGCKsE02Uq
+2gUbPk5zilJCAXXqMnwX2h4pxzQO5IpBK21+yp7JQ0VAbMl8r4Q44rt3pGU
BE3bcsMvlwmxycCfeaFQgvgbb1bdrRXiPSOhlHaRYCtNval8J0TlS5klWzom
MLZzSVBrvxDLbGb0/1KYQG6uyYrh0W//Ipb4HA4dx745ri9nZ4U4kRgx70Xw
KPkfO/3yqg==
        "]]}}, {}}, AspectRatio -> 
    NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> False, 
    AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, Frame -> True, 
    Method -> {}, PlotRange -> {{0., 1.01}, {-1, 2}}, PlotRangeClipping -> 
    True, PlotRangePadding -> {
      Scaled[0.02], 
      Scaled[0.02]}],
   TemplateBox[{
    "\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\\)=2\"", 
     "\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\\)=3\"", 
     "\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\\)=4\"", 
     "\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\\)=5\""},
     "LineLegend", DisplayFunction -> (StyleBox[
      StyleBox[
       PaneBox[
        TagBox[
         GridBox[{{
            TagBox[
             GridBox[{{
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.9, 0., 0.], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.9, 0., 0.], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                 ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 0, 1], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0, 0, 1], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                 ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0., 0.5, 0.], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0., 0.5, 0.], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                 ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                GraphicsBox[{{
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5, 0, 0.5], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                   Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.5, 0, 0.5], 
                    Thickness[Large]], {}}}, AspectRatio -> Full, 
                 ImageSize -> {20, 10}, PlotRangePadding -> None, 
                 ImagePadding -> 1, 
                 BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
              GridBoxAlignment -> {
               "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {
               "Columns" -> {{False}}, "Rows" -> {{False}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
             "Grid"]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
        Alignment -> Left, AppearanceElements -> None, 
        ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
       LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times"}, 
      Background -> Automatic, StripOnInput -> False]& ), Editable -> True, 
    InterpretationFunction :> (RowBox[{"LineLegend", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.9`", ",", "0.`", ",", "0.`"}], "]"}], ",", 
                 RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
                 RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.`", ",", "0.5`", ",", "0.`"}], "]"}], ",", 
                 RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], ",", 
                 RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
           RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
         RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.5917885151762257`*^9, 3.591788557750538*^9}, 
   3.591788797249345*^9, 3.591791173384653*^9, {3.5917912048426857`*^9, 
   3.591791213514823*^9}, 3.591791719898631*^9, 3.591791838264855*^9, 
   3.591791932737935*^9, 3.591793494846356*^9, {3.591793635482295*^9, 
   3.591793654177957*^9}, 3.59181011967732*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1221, 636},
WindowMargins->{{Automatic, 5}, {Automatic, -8}},
Magnification:>1.25 Inherited,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (November 20, 2012)",
StyleDefinitions->FrontEnd`FileName[{
   ParentDirectory[
    ParentDirectory[
     ParentDirectory[
      ParentDirectory[]]]], "Programs", "Wolfram Research", "Mathematica", 
   "9.0", "SystemFiles", "FrontEnd", "StyleSheets", "Creative"}, 
  "NaturalColor.nb", CharacterEncoding -> "WindowsANSI"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 165, 3, 32, "Subtitle"],
Cell[747, 27, 821, 19, 73, "Input"],
Cell[1571, 48, 273, 9, 7, "Text"],
Cell[CellGroupData[{
Cell[1869, 61, 209, 8, 46, "Subsection"],
Cell[2081, 71, 3288, 75, 115, "Input"],
Cell[5372, 148, 273, 9, 7, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5682, 162, 113, 1, 46, "Subsection"],
Cell[5798, 165, 543, 17, 39, "Text"],
Cell[6344, 184, 484, 13, 69, "Input"],
Cell[6831, 199, 273, 9, 7, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7141, 213, 269, 7, 46, "Subsection"],
Cell[7413, 222, 915, 26, 84, "Input"],
Cell[8331, 250, 1748, 47, 94, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10116, 302, 93, 1, 46, "Subsection"],
Cell[10212, 305, 200, 4, 38, "Text"],
Cell[10415, 311, 3852, 88, 191, "Input"],
Cell[CellGroupData[{
Cell[14292, 403, 1229, 25, 49, "Input"],
Cell[15524, 430, 17201, 333, 319, "Output"]
}, Open  ]],
Cell[32740, 766, 198, 4, 38, "Text"],
Cell[32941, 772, 4234, 97, 191, "Input"],
Cell[CellGroupData[{
Cell[37200, 873, 1166, 24, 49, "Input"],
Cell[38369, 899, 17686, 339, 315, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

